A rigidity theorem for edge-connectivity under non-negative Bakry--\'Emery curvature

The edge-connectivity $\kappa(G)$ of a graph $G$ is the minimum number of edges whose removal disconnects $G$, and it is bounded above by the minimum degree $\delta(G)$. We classify all connected locally finite simple graphs with nonnegative Bakry--\'Emery curvature satisfying $\kappa(G)<\delta(G)$. All such graphs are infinite. Consequently, every finite connected simple graph with nonnegative Bakry--\'Emery curvature satisfies $\kappa(G)=\delta(G)$, confirming a conjecture of Chen, Koolen, and Liu.

==> anc/Appendix_A/README.md <==
# Supplement for Appendix A: `lem:t2-appendix`

Result: all seven excluded cut graphs and both forbidden C4 root degrees
are certified. 21,692 exact rational negative quadratic certificates are
included. Python 3.8+; standard library only; no installation required.

From this directory run:

    python3 check_parameters.py
    python3 check_certificates.py

To regenerate all certificates, then check full enumeration coverage:

    python3 verify.py
    python3 check_certificates.py --replay

Regeneration overwrites certificates.jsonl and summary.json in this directory.
The included logs record successful actual executions. Execution usually takes
seconds to a few minutes depending on hardware. All mathematical decisions
use exact rational or integer arithmetic.

Files:
- construction_notes.md: definitions, proof of matrix domination, finite
  bounds, special reductions, and exhaustive coverage.
- model.py: cut graphs, parameter table, and two-coordinate local enumeration.
- algebra.py: full upper matrices, compositions, exact negative witnesses.
- matching_root.py: additional root construction for P3+P1 and P3+2P1.
- verify.py: deterministic traversal and certificate generation.
- certificates.jsonl: every terminal matrix, vector, coordinate metadata,
  and negative value, in a standard line-delimited JSON format.
- check_certificates.py: independent exact arithmetic audit; optional replay.
- check_parameters.py: independently checks the table and C4 determinants.
- summary.json and *_log.txt: counts, maxima, checksum, and execution evidence.
- appendix_A_replacement.tex: proposed replacement of Appendix A, keeping
  the existing lemma and section labels.
- manuscript_changes.md: two cross-reference corrections and integration notes.

Coordinate decoding: for `shore_matrix`, entries mean the groups (X,Y), as
defined in construction_notes.md. In `configuration.local` the ordered fields
are [root,S,A,R,d,ks,bits,free_edges,rx,ry,support_profile_counts].
For `CS_matrix`, `configuration.refinement` contains [r,s,coordinates]; its
last list is the exact individual coordinate order. For `matching_root`,
`configuration.coordinates` gives that order directly. New integer labels
represent nonsupport neighbors of the chosen root, without implying any
identification between separate branches. All rational entries are strings
such as "-7/12"; integer witness entries are JSON integers.

The seven old numerical maxima in the manuscript are not certified as
historical enumeration results. The replacement text uses the new fully
recorded enumeration. Negative witness magnitudes depend on normalization.
This package changes no mathematical conclusion of Lemma A.1.


==> anc/Appendix_A/SHA256SUMS_original_layout.txt <==
830efa639180ad9df90e19d726409829c66967b6af5009ac1dc06f8b98b011be  README.md
061078fa3d4ba6c4dc13b8af31a08ffcbc713f6500752d690e4dad1244fab8a1  appendix_A_verification/README.md
f89fff6589f3429070f2a345bc910b7237dad2ac4c51d288baaf89a46c161fae  appendix_A_verification/algebra.py
9e705d2bf69cd69138b829ab820aae912543b82303d0fd38e30a08303f280aed  appendix_A_verification/appendix_A_replacement.tex
4d56fd9c7e83e49e0b462016f80513d2f220e9b7794183e7074549fc771c2f84  appendix_A_verification/certificates.jsonl
068c6654e53a4981c9a89031468800733d85ef1dd199a8153b6f7a3468be3ef8  appendix_A_verification/check_certificates.py
522f8b06da355fb807a54c6ccf92299480cdf4e9e2dcb01f4c114b0176110d9e  appendix_A_verification/check_parameters.py
ea9a6ef94fa0c771897ecd4c44581edf01d4f61a1a7bd755acb434d7e90a2edf  appendix_A_verification/checker_log.txt
05e71553f1bc8d4bc3f84c6d2144087b3a9c1bdf8f91fe8b1666ae06f8f5b895  appendix_A_verification/construction_notes.md
73840c5de94d25d4d190fe374b1c96af1caaab4ac8fef4f6bf03a5f26f93dab9  appendix_A_verification/latex_integration_log.txt
f0fd5f87e672677d35477ae16ceb49592d14c4aba3e9259d27595f237d1ade09  appendix_A_verification/manuscript_changes.md
9381478456f39251e2827fc678e8ca8ea26c2e39807fecff58f8705128fbd32e  appendix_A_verification/matching_root.py
ebaffbbf0b2da3a3ba2f72fd3fd30208c9475f76e77b3851204e9f6d58192863  appendix_A_verification/model.py
4dc4c445da85b5476e6429fb10fd75b692a896862b8c15924ac39bc3b3cf8036  appendix_A_verification/parameter_log.txt
7491a7881377536df426d6ef0c0947b9b9d893b7fa542eeb9429808b5ab2f939  appendix_A_verification/summary.json
dae9790d549bfa723f0874b15853b9e13e6d238572d3269af19f2c67e3c14d99  appendix_A_verification/verification_log.txt
ead123265e3d6472abfbbc71a520f01804dd7fba99f49f92351295c800e0e01e  appendix_A_verification/verify.py
8e9fbd57286fbce672a75fa883b462cd38ab25a66128a4177803ca5077f28309  appendix_B_checker_log.txt
38fd6633dfce54a081c911454f97603618d112a17b319b0d590b3c411a43535c  appendix_B_original.zip


==> anc/Appendix_A/algebra.py <==
from model import *

def witness(Q):
 n=len(Q);A=[row[:] for row in Q];T=[[F(i==j) for j in range(n)] for i in range(n)]
 # congruence elementary Gaussian elimination, T rows are basis vectors
 for i in range(n):
  if A[i][i]<0:return T[i]
  if A[i][i]==0:
   j=next((j for j in range(i+1,n) if A[i][j]),None)
   if j is None:continue
   c=-F(A[j][j]+1,2*A[i][j]) if A[j][j]>=0 else F(0)
   return [T[j][k]+c*T[i][k] for k in range(n)]
  for j in range(i+1,n):
   ratio=A[i][j]/A[i][i]
   for k in range(n):T[j][k]-=ratio*T[i][k]
  for j in range(i+1,n):
   for k in range(i+1,n):A[j][k]-=A[j][i]*A[i][k]/A[i][i]
  for j in range(i+1,n):A[i][j]=A[j][i]=0
 return None

def comps(total,lo):
 if not lo:
  if total==0:yield ()
 elif len(lo)==1:
  if total>=lo[0]:yield (total,)
 else:
  for v in range(lo[0],total-sum(lo[1:])+1):
   for c in comps(total-v,lo[1:]):yield (v,)+c

def refined(delta,side,N,st):
 x,S,A,R,d,ks,bits,free,rx,ry,profiles=st
 assert not A
 Y=sorted(N[x]);m=d-2-len(S);X=S+list(range(len(N),len(N)+m));coords=X+Y;q=len(X)
 adj=[set(nn) for nn in N]+[set() for _ in range(m)]
 for i in X:adj[x].add(i);adj[i].add(x)
 for i,j in combinations(X,2):adj[i].add(j);adj[j].add(i)
 for (i,j),b in zip(free,bits):
  if b:adj[i].add(j);adj[j].add(i)
 Q=[[F(1,2)-F(d-3,4)*(i==j) for j in range(d)] for i in range(d)]
 for i,j in combinations(range(d),2):
  if coords[j] in adj[coords[i]]:Q[i][i]+=1;Q[j][j]+=1;Q[i][j]-=1;Q[j][i]-=1
 for z in R:
  p=[int(v in adj[z]) for v in coords];k=sum(p)
  if not k:continue
  for i in range(d):
   Q[i][i]+=F(3*p[i],4)
   for j in range(d):Q[i][j]-=F(p[i]*p[j],k)
 lower=[max(0,delta-1-len(adj[v]&set(coords))-len(adj[v]&set(R))) for v in coords]
 B00=sum(Q[i][j] for i in range(q) for j in range(q));B11=sum(Q[i][j] for i in range(q,d) for j in range(q,d));B01=sum(Q[i][j] for i in range(q) for j in range(q,d))
 for rt in range(sum(lower[:q]),int(4*B00)+1):
  for stot in range(sum(lower[q:]),int(4*B11)+1):
   if (B00-F(rt,4))*(B11-F(stot,4))<B01**2:continue
   for r in comps(rt,lower[:q]):
    if tuple(sorted(r[len(S):]))!=r[len(S):]:continue
    if len(N)==4 and len(S)==1 and r[0]>4:continue
    for s in comps(stot,lower[q:]):
     M=[row[:] for row in Q]
     for vec in [r+(0,0),(0,)*q+s]:
      total=sum(vec)
      if not total:continue
      for i in range(d):
       M[i][i]+=F(3*vec[i],4)
       for j in range(d):M[i][j]-=F(vec[i]*vec[j],total)
     yield M,(r,s,coords)



==> anc/Appendix_A/check_certificates.py <==
"""Independent arithmetic checker: no imports from the enumeration program.
All matrices are checked for symmetry; all vectors and energies are recomputed.
--replay also checks exhaustive branch coverage and reconstructed matrices.
"""
from fractions import Fraction
from pathlib import Path
from collections import Counter
import json,hashlib,sys
P=Path(__file__).resolve().parent

def check():
 expected=json.loads((P/'summary.json').read_text());counts=Counter();maxima={};sha=hashlib.sha256()
 replay=None
 if '--replay' in sys.argv:
  from verify import records,encode
  replay=iter(records())
 with (P/'certificates.jsonl').open() as f:
  for line_no,line in enumerate(f,1):
   sha.update(line.encode());r=json.loads(line);Q=[[Fraction(x) for x in row] for row in r['matrix']];w=r['w'];n=len(Q)
   if len(w)!=n or any(len(row)!=n for row in Q):raise ValueError(('shape',line_no))
   if any(Q[i][j]!=Q[j][i] for i in range(n) for j in range(n)):raise ValueError(('symmetry',line_no))
   value=sum(Q[i][j]*w[i]*w[j] for i in range(n) for j in range(n))
   if value>=0 or value!=Fraction(r['value']):raise ValueError(('invalid certificate',line_no))
   counts[r['case']]+=1;maxima[r['case']]=max(value,maxima.get(r['case'],value))
   if replay is not None:
    regenerated=json.loads(json.dumps(encode(*next(replay))))
    if r!=regenerated:raise ValueError(('replay mismatch',line_no))
 if replay is not None and next(replay,None) is not None:raise ValueError('missing certificates')
 if dict(counts)!=expected['counts'] or sum(counts.values())!=expected['total']:raise ValueError('counts')
 if sha.hexdigest()!=expected['certificates_sha256']:raise ValueError('checksum')
 if {k:str(v) for k,v in maxima.items()}!=expected['max_quadratic_values_primitive_integer_w']:raise ValueError('maxima')
 print('PASS:',sum(counts.values()),'exact negative quadratic certificates; counts, maxima and checksum match.')
 if replay is not None:print('PASS: exhaustive branch replay and all reconstructed matrices match.')
if __name__=='__main__':check()


==> anc/Appendix_A/check_parameters.py <==
"""Recompute the t=2 parameter table and the eight printed C4 determinants."""
from fractions import Fraction as F
from model import rows
import json
expected=dict(rows);expected[8]=[(8,1,1,3),(8,2,0,3)];expected[9]=[(9,2,0,4)]
actual={}
for delta in range(4,12):
 found=[]
 for d in range(delta,delta+(2*(11-delta))//3+1):
  q=d-2
  for a in range(delta-2):
   for b in range(delta-2-a):
    for c in range(delta-2-a-b):
     if a+b>2:continue
     C=F(a)+F(q*b,q+1)+F(2*c,3)
     A2=C+F(q*q,2)-F((d-3)*q,4)-F(max(0,q*(delta-q)-a),4)
     A1=-2*C+2*q
     A0=C+2-F(d-3,2)-F(max(0,2*(delta-2)-a),4)
     if A0>=0 and A2>=0 and A1*A1<=4*A0*A2:found.append((d,a,b,c))
 if found:actual[delta]=found
assert actual==expected,(actual,expected)
print('PASS: complete t=2 parameter table for 4 <= delta <= 11.')
want=[['-21/2','-39/4'],['-37/6','-61/12'],['-4','-11/4'],['-27/10','-27/20']]
for k in range(4):
 for rho in range(2):
  A=F(2)-1+F(3,2)-F(4,k+2)-F(6-2*rho,4)
  B=F(3)-F(2*k,k+2)
  C=F(9,2)-F(3,2)+F(3*k,4)-F(k*k,k+2)-F(6-k,4)
  assert A*C-B*B==F(want[k][rho])
print('PASS: all eight C4 adjacency determinants printed in Appendix A.')


==> anc/Appendix_A/checker_log.txt <==
PASS: 21692 exact negative quadratic certificates; counts, maxima and checksum match.
PASS: exhaustive branch replay and all reconstructed matrices match.


==> anc/Appendix_A/construction_notes.md <==
# Exact verification of Lemma `lem:t2-appendix`

## Scope and conventions

This supplement proves both numbered assertions of Appendix A in the supplied
manuscript. It uses its curvature matrix formula, minimum degree delta, cut
size delta-1, maximum cut incidence two, and the displayed t=2 parameter table.
The table is independently regenerated by `check_parameters.py`. P_j denotes
a path with j EDGES. No assertion elsewhere in the paper is silently used as
an additional computational hypothesis. In particular, the matching-collar
conclusion is not used here.

All matrix arithmetic, elimination, and certificate acceptance use Python
integers and fractions.Fraction. There are no numerical eigenvalue tolerances,
external packages, randomized searches, or unrecorded solver calls.

A matrix Q is positive semidefinite when u^T Q u >= 0 for every real column
vector u. We write Q >= M for positive semidefiniteness of Q-M. A compression
T^T M T restricts the quadratic form to vectors constant on the coordinate
groups indicated by the columns of T. Our two-coordinate certificates concern
such compressions, not a full d-by-d matrix. Every recorded negative quadratic
value therefore disproves positive semidefiniteness at the indicated root.

## The elementary profile bound

For a vertex z at distance two from a root x, let p_z be the indicator of
N(z) intersect N(x). Its contribution to the curvature matrix is
3 diag(p_z)/4 - p_z p_z^T / |p_z|, where |p_z| is the sum of its coordinates.
If r=sum_z p_z and R=sum_i r_i, weighted Cauchy--Schwarz gives
sum_z p_z p_z^T/|p_z| >= r r^T/R. Consequently all these vertices together
contribute at most 3 diag(r)/4-r r^T/R. When R=0 this expression means zero.
Indeed, on any vector u the asserted inequality is precisely
(sum_z u^T p_z)^2 <= (sum_z |p_z|) sum_z (u^T p_z)^2/|p_z|.
Adding a missing edge among neighbors adds its positive semidefinite edge
Laplacian. These are the only matrix enlargements used below.

On vectors constant with value s on a shore group, profiles supported entirely
in that group contribute exactly -s^2/4 times their total number of incidences.
This fact permits the first stage to avoid enumerating individual profiles.

## Local enumeration at a cut-incidence-two root

The graph generator labels a path component consecutively, with alternating
shore labels 0 and 1. Subsequent components use consecutive fresh labels.
Cycles are closed by the last-to-first edge. The root is explicitly recorded.
For a root x, put Y=N_F(x), a two-element set. Among the other support vertices
on the shore of x choose every subset S that lies in N(x); let A be its
complement. Let R be the support vertices on the opposite shore outside Y.
If d=d(x), let m=d-2-|S|, and let U be the m nonsupport neighbors of x.
Thus X=S union U, and N(x)=X union Y. The symbols A and R in the code refer
to SUPPORT vertices only, unlike the manuscript's unrestricted second-sphere
shore sets.

The quantities a=e_F(S,Y), b=e_F(A,Y), and c=e_F(S,R) are determined by the
cut graph. Every degree d allowed by the parameter table with m>=0 is tested.
The only variable support edges relevant to the local matrix are S--A, R--Y,
and the one possible edge inside Y. They are exhaustively enumerated as
binary choices. Edges inside X are completed to a clique to increase the
matrix. For each z in A the number k_z of its neighbors in U independently
ranges from 0 to m. At the first stage, their identities do not matter because
all X coordinates have the same value. Vertices in R cannot meet U, since U
contains no cut endpoint.

For z in A union R, record its profile counts (p_z,q_z) on X and Y. Zero
profiles may be retained as formal records; they contribute nothing. This
also covers support vertices that in the actual graph are farther than two
from x. The number of residual incidences from S to nonsupport second-sphere
vertices is at least the sum, over v in S, of
max(0, delta-1-(|X|-1)-|N(v) intersect Y|-|N(v) intersect (A union R)|).
For U the corresponding lower bound is
max(0, m(delta-|X|)-sum_{z in A} k_z).
The sum of these two bounds is called rx in the files. For Y use the sum of
max(0, delta-1-|N(y) intersect Y|-|N(y) intersect S|
                  -|N(y) intersect (A union R)|),
called ry. These bounds follow by subtracting the root and all possible known
neighbors from the degree lower bound. They remain valid when X was completed.

In coordinates (X,Y), with group sizes (q,2), q=d-2, form
Q= (q,2)^T(q,2)/2 -(d-3) diag(q,2)/4
   + a [[1,-1],[-1,1]] -diag(rx,ry)/4
   + sum_z {3 diag(p_z,q_z)/4
                     -(p_z,q_z)^T(p_z,q_z)/(p_z+q_z)}.
This satisfies Q >= T^T M_x T. A negative diagonal or negative determinant
excludes the branch. Its full rational matrix and a rational (in fact integer)
witness are recorded. The lifted witness assigns w[0] to every vertex of X
and w[1] to every vertex of Y.

## Refinement when A is empty

Every first-stage branch passed to `refined` has A empty; the program stops
with an error otherwise. Thus every support vertex on the root's shore is
already a neighbor. Order the individual coordinates as S, U, Y (with S and
Y increasing in label, and U consecutive fresh labels). The profiles of the
remaining support vertices R are now completely specified. Form B from the
base curvature matrix, the completed neighborhood graph, and those exact
profiles. Let r and s record the remaining incidence counts at X and Y,
respectively, to nonsupport second-sphere vertices. Such vertices have pure
shore profiles: there are no additional cut edges.

For every coordinate v, a lower bound l_v for its residual count is
max(0,delta-1-deg_{N(x)}(v)-|N(v) intersect R|), using the completed graph.
Let B_XX, B_YY, B_XY be the sums of entries of B in its two diagonal blocks
and its off-diagonal block. Put R0=sum r and S0=sum s. Positive semidefiniteness
of the actual matrix requires
R0 <= 4 B_XX, S0 <= 4 B_YY,
and (B_XX-R0/4)(B_YY-S0/4) >= B_XY^2.
The actual compressed diagonal entries equal the displayed expressions;
completion of X does not change them. Thus these inequalities give finite,
rigorous bounds on all residual counts, including degrees not bounded in
advance. Every integer pair of totals and every composition above the
coordinate lower bounds is enumerated. Counts on U may be sorted because,
when A is empty, all U coordinates are interchangeable in the upper matrix.
No isomorphism reduction other than this justified permutation is used.

The full upper matrix for a retained pair of vectors is
Q=B+3 diag(r,s)/4-(r,0)(r,0)^T/R0-(0,s)(0,s)^T/S0.
The profile bound proves Q>=M_x. The coordinates and the vectors r,s are
recorded with each certificate. Integer compositions that fail the necessary
two-coordinate inequalities are inadmissible and need no individual negative
certificate; their exclusion and finite bounds are part of the proof above.

For C4 we also impose r_{x'}<=4, where x' is the other support vertex on the
root's shore. After both same-shore edges are proved present, the parameter
table gives d(x')<=7. Its root and two cut neighbors use three incidences, so
at most four remain for all other neighbors. This upper bound remains valid
if extra neighborhood edges were added to construct Q.

## The graphs P3+kP1, k=1,2,3

These cases use one additional reduction and, for k=1,2, a root of cut
incidence one. Consider an isolated cut edge uv, with u and v on opposite
shores. There are k+2 support vertices on each shore, exactly one of cut
incidence two. Since u is isolated in the graph induced on N(v), direct use
of the curvature formula gives
(M_v)_{uu} <= (6-d(u)-d(v))/4
                  + sum_{w in (support on u's shore) minus {u}} h(w)/(1+h(w)).
The sum is k/2+2/3. Since delta=k+4, this yields
0 <= (M_v)_{uu} <= 1/6-(d(u)+d(v)-2delta)/4.
The nonnegative integer degree excess must therefore be zero: d(u)=d(v)=delta.
Moreover, if any support vertex w on u's shore were not adjacent to u, its
summand would disappear, a loss of at least 1/2, contradicting the same
inequality. Applying this to each isolated edge and each orientation proves
that every same-shore support edge incident to an isolated-edge endpoint
is present. This does NOT by itself force the two remaining same-shore edges
among the P3 vertices; both of those are explicitly enumerated.

The two remaining edge bits are eL=1_{0~2}, eR=1_{1~3}. If at least one is
present, choose the cut-incidence-two root on that shore; otherwise choose
root 1. The local enumeration retains exactly the support choices consistent
with these bits and the forced edges above. Negative two-coordinate matrices
or the preceding A-empty refinement exclude all the branches except the
both-edges-present case handled next. The executable assertions and replay
ensure no branch with A nonempty is incorrectly sent to that refinement.

If both bits are one, both support shores are cliques. The table, evaluated
at either cut-incidence-two vertex, has a=1,b=0,c=k and forces degree delta.
For k=3 the preceding local full-matrix refinement already excludes the case.
For k=1,2 use x=4, an endpoint of the first isolated cut edge, with opposite
endpoint v=5. Both degrees equal delta. Let S be the other k+1 support vertices
on x's shore. The two other neighbors of x form U. Order N(x) as S,U,v.
The vertex v is isolated in the neighborhood graph. Complete X=S union U to
a clique, and record exactly the profiles of all other opposite-shore support
vertices R. Each such profile consists of v together with its cut neighbors
in S. The two nonsupport neighbors of v have profile {v}, so their total
contribution is exactly -1/2 on the v diagonal. These terms define B.

All remaining second-sphere vertices have profiles contained in X. Write r
for their incidence vector and R0=sum r. The same lower bounds as before
apply. Also, if a vertex of S is a cut-incidence-two vertex or an endpoint of
an isolated cut edge, its degree is delta, and
r_i <= delta-1-(|S|-1)-h(i).
This subtracts the root, other known support neighbors, and cut neighbors,
but deliberately subtracts none of the artificially added edges to U.
There is no such degree upper bound imposed on the P3 endpoint of cut
incidence one. Enumerate every r above the lower bounds, below these upper
bounds where applicable, with its two U entries sorted. The finite necessary
conditions are R0<=4B_XX and (B_XX-R0/4)B_vv>=B_Xv^2.
Finally Q=B+3diag(r,0)/4-(r,0)(r,0)^T/R0>=M_x.
This is the construction in `matching_root.py`; it depends on no result
about cuts which are matchings.

## C4 adjacency and degrees

At root 0, a missing same-shore edge puts the other support vertex in A.
The local enumeration gives eight negative two-coordinate certificates,
covering its zero through three neighbors in X and both possibilities for
the edge inside Y. By symmetry this proves both same-shore edges are present.
`check_parameters.py` additionally checks all eight determinants printed in
the manuscript, directly from its displayed polynomial.

Now each support root has a=2,b=c=0, hence d in {5,6,7}. The full refinement,
with the justified bound r_{x'}<=4, excludes every case d=6 or d=7. Hence each
support degree is five. The program deliberately does not attempt to exclude
d=5, the admissible outcome of the lemma.

## Coverage and certificates

`model.local` loops over every S, every relevant edge bit, every table degree,
and every number of contacts from A to U. Unknown edges wholly within N2(x)
or farther away cannot enter the curvature matrix. Remaining nonsupport
profiles are aggregated with a proved matrix upper bound, so they do not
need to be individually enumerated. Every actual radius-two configuration
maps to a branch. The integer-total and composition refinements are finite
by necessary compressed positive-semidefiniteness conditions, and cover
every possible remaining incidence vector. An unrealizable relaxed branch
may be present; eliminating it is harmless. No realizable branch is omitted.

`verify.records` specifies the deterministic complete traversal. Some
relaxed branches or identical matrices may appear more than once. Counts
are numbers of terminal negative certificates, not graph-isomorphism counts.
For each one, exact rational congruence elimination constructs w with
w^T Q w<0. It is converted to a primitive integer vector, with first nonzero
entry positive. If elimination ever fails to find such a vector, the program
terminates without reporting PASS. The zero-pivot case is handled by using
a nonzero off-diagonal entry to construct an explicitly negative vector.

`check_certificates.py` uses an independent arithmetic implementation to
check symmetry, dimensions, every quadratic value, counts, maxima, and file
hash. Its optional `--replay` regenerates the entire branch traversal and
compares every matrix, configuration, and witness. Replay is a completeness
check of the executable enumeration, not a replacement for this mathematical
proof of its coverage and upper bounds.

The original manuscript's seven numerical maxima have unspecified witness
normalizations and no supplied certificate data. This supplement does not
claim to reconstruct those historical numbers. `summary.json` gives the
actual maxima for the explicit primitive integer witnesses generated here.
`appendix_A_replacement.tex` replaces the old numerical table and the vague
radius-two enumeration description with a precise account of this verified
construction. The conclusion of the lemma is unchanged.


==> anc/Appendix_A/latex_integration_log.txt <==
PASS: appendix_A_replacement.tex was inserted into the supplied manuscript; both references to lem:t2-appendix(iii) were changed to (ii).
PASS: pdflatex -interaction=nonstopmode -halt-on-error completed with exit code 0.
This is a compilation check, not an audit of other proofs in the paper.


==> anc/Appendix_A/manuscript_changes.md <==
# Integration into the manuscript

1. Replace Appendix A (from its section heading up to, but not including,
   Appendix B) with appendix_A_replacement.tex. It retains the section label
   app:nonmatching and lemma label lem:t2-appendix. This replacement is needed
   to match the actual verified matrix construction and certificate counts;
   the old seven-number table is not a record of this new computation.
2. Change the two occurrences of `\ref{lem:t2-appendix}(iii)` to
   `\ref{lem:t2-appendix}(ii)`. The lemma has two numbered parts.
3. Appendix B and its supplied verification package are separate. The original
   Appendix B package is included unchanged in the enclosing ZIP. Its existing
   arithmetic certificate checker was run; its full enumeration was not
   regenerated as part of this Appendix A task.

No other claimed finite calculation (for example the 31,344 t=3 determinants
in the main text) is within the scope of this supplement.


==> anc/Appendix_A/matching_root.py <==
from algebra import *
def matching_matrices(k):
 side,N=graph([('P',3)]+[('P',1)]*k);delta=k+4;x=4;Y=list(N[x]);S=[i for i,s in enumerate(side) if s==side[x] and i!=x];R=[i for i,s in enumerate(side) if s!=side[x] and i not in Y];d=delta;m=2;X=S+[len(N),len(N)+1];coords=X+Y;q=len(X)
 adj=[set(nn) for nn in N]+[set(),set()]
 for i,j in combinations(range(len(N)),2):
  if side[i]==side[j]:adj[i].add(j);adj[j].add(i)
 for z in X:adj[x].add(z);adj[z].add(x)
 # add all N1 same shore edges as upper
 for i,j in combinations(X,2):adj[i].add(j);adj[j].add(i)
 Q=[[F(1,2)-F(d-3,4)*(i==j) for j in range(d)] for i in range(d)]
 for i,j in combinations(range(d),2):
  if coords[j] in adj[coords[i]]:Q[i][i]+=1;Q[j][j]+=1;Q[i][j]-=1;Q[j][i]-=1
 for z in R:
  p=[int(v in adj[z]) for v in coords];kk=sum(p)
  for i in range(d):
   Q[i][i]+=F(3*p[i],4)
   for j in range(d):Q[i][j]-=F(p[i]*p[j],kk)
 Q[-1][-1]-=F(1,2) # two private neighbors of v
 lo=[max(0,delta-1-len(adj[v]&set(coords))-len(adj[v]&set(R))) for v in X]
 B00=sum(Q[i][j] for i in range(q) for j in range(q));B11=Q[-1][-1];B01=sum(Q[i][-1] for i in range(q))
 co=Counter();surv=[]
 for rt in range(sum(lo),int(4*B00)+1):
  if (B00-F(rt,4))*B11<B01**2:continue
  for r in comps(rt,lo):
   if r[-2]>r[-1]:continue
   # for support vertices r cannot exceed degree minus known support+root neighbors (without added edges to U)
   if any(r[j]>delta-1-(len(S)-1)-len(N[v]) for j,v in enumerate(S) if v>=4 or len(N[v])==2):continue
   M=[row[:] for row in Q]
   if rt:
    for i in range(q):
     M[i][i]+=F(3*r[i],4)
     for j in range(q):M[i][j]-=F(r[i]*r[j],rt)
   yield M, {'k':k,'root':x,'coordinates':coords,'residual':r,'lower':lo}


==> anc/Appendix_A/model.py <==
from fractions import Fraction as F
from itertools import combinations,product
from collections import Counter
rows={4:[(4,1,0,0),(5,1,0,0)],5:[(5,0,1,1),(5,0,2,0),(5,1,0,1),(5,1,1,0),(5,2,0,0),(6,1,1,0),(6,2,0,0),(7,2,0,0)],6:[(6,0,2,1),(6,1,0,2),(6,1,1,1),(6,2,0,0),(6,2,0,1),(7,1,1,1),(7,2,0,1)],7:[(7,0,2,2),(7,1,0,3),(7,1,1,2),(7,2,0,1),(7,2,0,2),(8,2,0,2)]}
def graph(parts):
 E=[]; side=[]
 for kind,n in parts:
  off=len(side);side += [i%2 for i in range(n+(kind=='P'))]
  E += [(off+i,off+i+1) for i in range(n-1+(kind=='P'))]
  if kind=='C':E.append((off+n-1,off))
 N=[set() for _ in side]
 for i,j in E:N[i].add(j);N[j].add(i)
 return side,N

def local(delta,side,N,x):
 # enumerate only relevant local support adjacencies, separately for each S
 L=[i for i,s in enumerate(side) if s==side[x] and i!=x];Y=sorted(N[x]);R=[i for i,s in enumerate(side) if s!=side[x] and i not in Y]
 for mask in range(1<<len(L)):
  S=[v for i,v in enumerate(L) if mask>>i&1];A=[v for v in L if v not in S]
  a=sum(len(N[v]&set(Y)) for v in S);b=sum(len(N[v]&set(Y)) for v in A);c=sum(len(N[v]&set(R)) for v in S)
  ds=[d for d,aa,bb,cc in rows[delta] if (aa,bb,cc)==(a,b,c) and d-2>=len(S)]
  if not ds:continue
  # edges inside S assumed complete for upper; edges S--A needed, R--Y needed
  free=[(i,j) for i in S for j in A]+[(i,j) for i in R for j in Y]+[(Y[0],Y[1])]
  for bits in product((0,1),repeat=len(free)):
   adj=[set(nn) for nn in N]
   for i in S:adj[x].add(i);adj[i].add(x)
   for i,j in combinations(S,2):adj[i].add(j);adj[j].add(i)
   for (i,j),bit in zip(free,bits):
    if bit:adj[i].add(j);adj[j].add(i)
   for d in ds:
    m=d-2-len(S);q=d-2
    for ks in product(range(m+1),repeat=len(A)):
     # profiles support: counts on X, Y. pure profiles included as well
     profiles=[(len(adj[z]&set(S))+k,len(adj[z]&set(Y))) for z,k in zip(A,ks)] + [(len(adj[z]&set(S)),len(adj[z]&set(Y))) for z in R]
     rx=sum(max(0,delta-1-(q-1)-len(adj[v]&set(Y))-sum(v in adj[z] for z in A+R)) for v in S)
     rx+=max(0,m*(delta-q)-sum(ks))
     ry=sum(max(0,delta-1-len(adj[y]&set(Y))-len(adj[y]&set(S))-sum(y in adj[z] for z in A+R)) for y in Y)
     Q=[[F(q*q,2)-F((d-3)*q,4)+a-F(rx,4),F(q)-a],[F(q)-a,F(2)-F(d-3,2)+a-F(ry,4)]]
     for k,l in profiles:
      if k+l:
       Q[0][0]+=F(3*k,4)-F(k*k,k+l);Q[1][1]+=F(3*l,4)-F(l*l,k+l);Q[0][1]-=F(k*l,k+l);Q[1][0]-=F(k*l,k+l)
     yield (Q,(x,S,A,R,d,ks,bits,free,rx,ry,profiles))

def neg(Q):return Q[0][0]<0 or Q[1][1]<0 or Q[0][0]*Q[1][1]-Q[0][1]**2<0


==> anc/Appendix_A/package_README.md <==
# Supplementary verification files

The new `appendix_A_verification` directory proves Lemma `lem:t2-appendix`
using 21,692 exact negative quadratic certificates. Start with its README.md
and construction_notes.md. Certificate checking, complete enumeration replay,
and independent checking of the parameter table all passed.

The included appendix_A_replacement.tex was inserted into the supplied
manuscript and successfully compiled with pdflatex. See manuscript_changes.md
for two cross-reference corrections. The replacement is needed to align the
text with this newly recorded enumeration; the old seven numerical maxima
are not claimed to have been reproduced. The lemma statement is unchanged.

appendix_B_original.zip is a byte-for-byte copy of the supplied matching-case
archive. Its existing independent checker passed all 4,571 certificates; its
full enumeration has not been rerun during this task. Its new check log is
provided separately.

All new verification programs require only the Python 3 standard library.
No network connection, Mathematica, Sage, or numerical solver is needed.


==> anc/Appendix_A/parameter_log.txt <==
PASS: complete t=2 parameter table for 4 <= delta <= 11.
PASS: all eight C4 adjacency determinants printed in Appendix A.


==> anc/Appendix_A/summary.json <==
{
  "status": "PASS",
  "arithmetic": "exact rational; no floating point",
  "counts": {
    "P5": 8,
    "P6": 32,
    "P3+P3": 32,
    "C6": 11066,
    "P3+P1": 315,
    "P3+2P1": 4080,
    "P3+3P1": 4382,
    "C4_adjacency": 8,
    "C4_degree_6": 1762,
    "C4_degree_7": 7
  },
  "total": 21692,
  "max_quadratic_values_primitive_integer_w": {
    "P5": "-21/4",
    "P6": "-2139/4",
    "P3+P3": "-2139/4",
    "C6": "-4",
    "P3+P1": "-187",
    "P3+2P1": "-38115/2",
    "P3+3P1": "-1023/4",
    "C4_adjacency": "-9/2",
    "C4_degree_6": "-18",
    "C4_degree_7": "-168"
  },
  "certificates_sha256": "4d56fd9c7e83e49e0b462016f80513d2f220e9b7794183e7074549fc771c2f84"
}


==> anc/Appendix_A/verification_log.txt <==
{
  "status": "PASS",
  "arithmetic": "exact rational; no floating point",
  "counts": {
    "P5": 8,
    "P6": 32,
    "P3+P3": 32,
    "C6": 11066,
    "P3+P1": 315,
    "P3+2P1": 4080,
    "P3+3P1": 4382,
    "C4_adjacency": 8,
    "C4_degree_6": 1762,
    "C4_degree_7": 7
  },
  "total": 21692,
  "max_quadratic_values_primitive_integer_w": {
    "P5": "-21/4",
    "P6": "-2139/4",
    "P3+P3": "-2139/4",
    "C6": "-4",
    "P3+P1": "-187",
    "P3+2P1": "-38115/2",
    "P3+3P1": "-1023/4",
    "C4_adjacency": "-9/2",
    "C4_degree_6": "-18",
    "C4_degree_7": "-168"
  },
  "certificates_sha256": "4d56fd9c7e83e49e0b462016f80513d2f220e9b7794183e7074549fc771c2f84"
}
Elapsed seconds: 12.587


==> anc/Appendix_A/verify.py <==
"""Exact exhaustive verification. Python 3 standard library only.
Run: python verify.py ; python check_certificates.py
The accompanying construction_notes.md proves coverage and matrix domination.
"""
from algebra import *
from matching_root import matching_matrices
from pathlib import Path
import json,hashlib,time,sys
ROOT=Path(__file__).resolve().parent
CASES={'P5':[('P',5)],'P6':[('P',6)],'P3+P3':[('P',3),('P',3)],'C6':[('C',6)]}

def records():
 for name,parts in CASES.items():
  side,N=graph(parts);delta=1+sum(map(len,N))//2;x=next(i for i,nn in enumerate(N) if len(nn)==2)
  for Q,st in local(delta,side,N,x):
   if neg(Q):yield name,'shore_matrix',Q,{'local':st};continue
   for M,more in refined(delta,side,N,st):yield name,'CS_matrix',M,{'local':st,'refinement':more}
 # A single isolated cut edge forces all support adjacencies incident to its ends.
 # Only the two same-shore edges among the four P3 vertices remain undecided.
 for k in (1,2,3):
  name='P3+'+('P1' if k==1 else str(k)+'P1');side,N=graph([('P',3)]+[('P',1)]*k);delta=k+4
  for eL,eR in product((0,1),repeat=2):
   edge={(0,2):eL,(1,3):eR}
   if eL and eR:
    if k in (1,2):
     for M,st in matching_matrices(k):yield name,'matching_root',M,st
     continue
    x=1
   else:x=1 if eR or not eL else 2
   def present(i,j):return edge.get(tuple(sorted((i,j))),1)
   for Q,st in local(delta,side,N,x):
    _,S,A,R,d,ks,bits,free,*_=st
    if any(present(x,z)!=(z in S) for z in S+A):continue
    if any(b!=present(i,j) for (i,j),b in zip(free,bits)):continue
    meta={'shore_edges':[eL,eR],'local':st}
    if neg(Q):yield name,'shore_matrix',Q,meta;continue
    assert not A, 'Need a further refinement; cannot certify this branch.'
    for M,more in refined(delta,side,N,st):yield name,'CS_matrix',M,dict(meta,refinement=more)
 # C4: first exclude a missing same-shore support edge, then degrees 6 and 7.
 side,N=graph([('C',4)])
 for Q,st in local(5,side,N,0):
  if st[2]:
   assert neg(Q)
   yield 'C4_adjacency','shore_matrix',Q,{'local':st}
  elif st[4] in (6,7) and all(st[6]):
   if neg(Q):yield 'C4_degree_'+str(st[4]),'shore_matrix',Q,{'local':st};continue
   for M,more in refined(5,side,N,st):yield 'C4_degree_'+str(st[4]),'CS_matrix',M,{'local':st,'refinement':more}

def primitive(w):
 scale=math_lcm([v.denominator for v in w]);a=[int(v*scale) for v in w]
 from functools import reduce
 from math import gcd
 g=reduce(gcd,a);a=[v//abs(g) for v in a]
 if next(v for v in a if v)<0:a=[-v for v in a]
 return a

def math_lcm(ns):
 from math import gcd
 a=1
 for n in ns:a=a*n//gcd(a,n)
 return a

def encode(name,kind,Q,meta):
 w=witness(Q)
 if w is None:raise RuntimeError('UNRESOLVED '+str((name,kind,meta)))
 w=primitive(w);value=sum(Q[i][j]*w[i]*w[j] for i in range(len(w)) for j in range(len(w)))
 assert value<0
 return {'case':name,'kind':kind,'matrix':[[str(x) for x in r] for r in Q],'w':w,'value':str(value),'configuration':meta}

def main():
 start=time.time();counts=Counter();maxima={};sha=hashlib.sha256()
 with (ROOT/'certificates.jsonl').open('w') as f:
  for name,kind,Q,meta in records():
   r=encode(name,kind,Q,meta);line=json.dumps(r,separators=(',',':'))+'\n';f.write(line);sha.update(line.encode());counts[name]+=1
   maxima[name]=max(maxima.get(name,F(r['value'])),F(r['value']))
 summary={'status':'PASS','arithmetic':'exact rational; no floating point','counts':dict(counts),'total':sum(counts.values()),'max_quadratic_values_primitive_integer_w':{k:str(v) for k,v in maxima.items()},'certificates_sha256':sha.hexdigest()}
 (ROOT/'summary.json').write_text(json.dumps(summary,indent=2)+'\n')
 print(json.dumps(summary,indent=2));print('Elapsed seconds:',round(time.time()-start,3))
if __name__=='__main__':main()


==> anc/Appendix_B/README.txt <==
Small matching case: reproducible verification package
=====================================================

Purpose
-------
This package reconstructs the finite verification for 2 <= kappa <= 12
from the curvature-matrix formula and the local necessary conditions.
It does not rely on the numerical certificate table in an older draft.

Mathematical documentation
--------------------------
matching_construction_notes.pdf
matching_construction_notes.tex
    These notes define the first-stage finite state space, prove the
    s <= 199 cutoff, state and prove the Loewner upper-matrix lemma,
    describe all four certificate constructions, and explain why the
    second-stage refinement is exhaustive. They are an essential part
    of the computer-assisted proof.

Reconstruction and audit
------------------------
matching_verify.py
    Self-contained Python 3 verifier using only the standard library.
    It reconstructs all 36 parameter pairs, generates every retained
    first-stage state and every necessary second-stage refinement, and
    writes the certificate records. All arithmetic is integer or exact
    fractions.Fraction arithmetic; there is no floating-point sign test.

check_certificates.py
    Independent arithmetic audit. It recomputes every recorded principal
    determinant by integer Bareiss elimination and recomputes every saved
    rational quadratic value. It does not reuse the LDL-style elimination
    used by matching_verify.py to discover the witnesses.

check_certificates.wl
    Optional Wolfram Language audit of the saved matrices. It is supplied
    for independent use; the Python reconstruction and Python audit are
    the checks executed for this package.

certificates_<kappa>_<E_B>.json
    Complete certificate records for each surviving parameter pair,
    including the first-stage state, construction family, root, coordinate
    labels, full rational matrix Q, principal index set S, det Q[S], group
    sizes, and a rational vector with negative quadratic value.

summary.json
verification_log.txt
    Aggregate counts and the recorded output of the fresh reconstruction
    and independent audit.

How to reproduce
----------------
Run, in this directory:

    python matching_verify.py
    python check_certificates.py

The first command regenerates the JSON files and summary.json. The second
must report

    Independent Bareiss determinant and vector audit: 4571 certificates passed.

The reconstruction must also end with

    All 36 parameter pairs checked. No unresolved configuration.

The generated first-stage state count is 2916 and the certificate count is
4571. The pairs (2,1), (3,1), and (4,1) are eliminated already in the
first stage; (4,2) is the only new surviving parameter pair below kappa=5.
For kappa=1, E_B>0 is impossible from E_B <= floor(kappa/2).

Logical role of the files
-------------------------
The executable verifier establishes that the explicitly defined finite
search has been exhausted and produces the witnesses. The notes establish
why every actual graph configuration maps to that search and why each saved
matrix Q is a Loewner upper bound for the corresponding compressed curvature
matrix T^t M_v T. Neither component should be treated as a substitute for
the other.


==> anc/Appendix_B/appendix_B_checker_log.txt <==
Independent Bareiss determinant and vector audit: 4571 certificates passed.


==> anc/Appendix_B/certificates_10_4.json <==
{"states":[{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[4,4],[4,4]],"edges":[[6,7,4]],"bits":[1],"qs":[0,0,0,0,0,0,4,4],"svals":[[10,11,12,13,14],[10,11,12,13,14],[10,11,12,13,14],[10,11,12,13,14],[10,11,12,13,14],[10,11,12,13,14],[7],[7]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[4,4],[4,4]],"edges":[[5,6,4]],"bits":[1],"qs":[0,0,0,0,0,4,4],"svals":[[10,11,12,13,14],[10,11,12,13,14],[10,11,12,13,14],[10,11,12,13,14],[9],[7],[7]]},{"types":[[1,0],[1,0],[2,0],[2,0],[4,4],[4,4]],"edges":[[4,5,4]],"bits":[1],"qs":[0,0,0,0,4,4],"svals":[[10,11,12,13,14],[10,11,12,13,14],[9],[9],[7],[7]]},{"types":[[1,1],[3,3],[10,4]],"edges":[[0,2,1],[1,2,3]],"bits":[0,1],"qs":[0,3,3],"svals":[[10,11,12,13,14,15,16,17],[8,9],[1]]},{"types":[[2,0],[2,0],[2,0],[4,4],[4,4]],"edges":[[3,4,4]],"bits":[1],"qs":[0,0,0,4,4],"svals":[[9],[9],[9],[7],[7]]},{"types":[[4,4],[10,4]],"edges":[[0,1,4]],"bits":[1],"qs":[4,4],"svals":[[7],[1]]}],"records":[{"state":0,"family":"A","root":6,"s":7,"labels":[["b",0],["b",1],["b",2],["b",3],["Y",6]],"matrix":[["111/20","-17/10","-17/10","-17/10","13/10"],["-17/10","111/20","-17/10","-17/10","13/10"],["-17/10","-17/10","111/20","-17/10","13/10"],["-17/10","-17/10","-17/10","111/20","13/10"],["13/10","13/10","13/10","13/10","133/10"]],"counts":[1,1,1,1,7],"S":[0,1,2,3,4],"det":"-756059/2560","u":["-1","-1","-1","-1","9/26"],"energy":"-279/1352","norm":"3271/676","rayleigh":"-279/6542"},{"state":1,"family":"A","root":4,"s":9,"labels":[["b",8],["b",9],["Y",4]],"matrix":[["35/12","-17/6","7/6"],["-17/6","35/12","7/6"],["7/6","7/6","74/3"]],"counts":[1,1,9],"S":[0,1,2],"det":"-23/6","u":["-1","-1","1/14"],"energy":"-2/49","norm":"401/196","rayleigh":"-8/401"},{"state":2,"family":"A","root":2,"s":9,"labels":[["b",6],["b",7],["Y",2]],"matrix":[["35/12","-17/6","7/6"],["-17/6","35/12","7/6"],["7/6","7/6","74/3"]],"counts":[1,1,9],"S":[0,1,2],"det":"-23/6","u":["-1","-1","1/14"],"energy":"-2/49","norm":"401/196","rayleigh":"-8/401"},{"state":3,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-9/4","3"],["3","59/2"]],"counts":[1,10],"S":[0],"det":"-9/4","u":["1","0"],"energy":"-9/4","norm":"1","rayleigh":"-9/4"},{"state":3,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-5/2","7/2"],["7/2","151/4"]],"counts":[1,11],"S":[0],"det":"-5/2","u":["1","0"],"energy":"-5/2","norm":"1","rayleigh":"-5/2"},{"state":3,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-11/4","4"],["4","44"]],"counts":[1,12],"S":[0],"det":"-11/4","u":["1","0"],"energy":"-11/4","norm":"1","rayleigh":"-11/4"},{"state":3,"family":"A","root":0,"s":13,"labels":[["b",0],["Y",0]],"matrix":[["-3","9/2"],["9/2","203/4"]],"counts":[1,13],"S":[0],"det":"-3","u":["1","0"],"energy":"-3","norm":"1","rayleigh":"-3"},{"state":3,"family":"A","root":0,"s":14,"labels":[["b",0],["Y",0]],"matrix":[["-13/4","5"],["5","58"]],"counts":[1,14],"S":[0],"det":"-13/4","u":["1","0"],"energy":"-13/4","norm":"1","rayleigh":"-13/4"},{"state":3,"family":"A","root":0,"s":15,"labels":[["b",0],["Y",0]],"matrix":[["-7/2","11/2"],["11/2","263/4"]],"counts":[1,15],"S":[0],"det":"-7/2","u":["1","0"],"energy":"-7/2","norm":"1","rayleigh":"-7/2"},{"state":3,"family":"A","root":0,"s":16,"labels":[["b",0],["Y",0]],"matrix":[["-15/4","6"],["6","74"]],"counts":[1,16],"S":[0],"det":"-15/4","u":["1","0"],"energy":"-15/4","norm":"1","rayleigh":"-15/4"},{"state":3,"family":"A","root":0,"s":17,"labels":[["b",0],["Y",0]],"matrix":[["-4","13/2"],["13/2","331/4"]],"counts":[1,17],"S":[0],"det":"-4","u":["1","0"],"energy":"-4","norm":"1","rayleigh":"-4"},{"state":4,"family":"A","root":0,"s":9,"labels":[["b",4],["b",5],["Y",0]],"matrix":[["35/12","-17/6","7/6"],["-17/6","35/12","7/6"],["7/6","7/6","74/3"]],"counts":[1,1,9],"S":[0,1,2],"det":"-23/6","u":["-1","-1","1/14"],"energy":"-2/49","norm":"401/196","rayleigh":"-8/401"},{"state":5,"family":"A","root":0,"s":7,"labels":[["b",0],["b",1],["b",2],["b",3],["Y",0]],"matrix":[["111/20","-17/10","-17/10","-17/10","13/10"],["-17/10","111/20","-17/10","-17/10","13/10"],["-17/10","-17/10","111/20","-17/10","13/10"],["-17/10","-17/10","-17/10","111/20","13/10"],["13/10","13/10","13/10","13/10","133/10"]],"counts":[1,1,1,1,7],"S":[0,1,2,3,4],"det":"-756059/2560","u":["-1","-1","-1","-1","9/26"],"energy":"-279/1352","norm":"3271/676","rayleigh":"-279/6542"}],"unresolved":[]}

==> anc/Appendix_B/certificates_11_5.json <==
{"states":[{"types":[[1,1],[1,1],[3,3],[11,5]],"edges":[[0,3,1],[1,3,1],[2,3,3]],"bits":[0,0,1],"qs":[0,0,3,3],"svals":[[11,12,13,14,15,16,17,18],[11,12,13,14,15,16,17,18],[9],[1]]},{"types":[[2,2],[3,3],[11,5]],"edges":[[0,2,2],[1,2,3]],"bits":[0,1],"qs":[0,3,3],"svals":[[10,11,12],[9],[1]]}],"records":[{"state":0,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-9/4","3"],["3","71/2"]],"counts":[1,11],"S":[0],"det":"-9/4","u":["1","0"],"energy":"-9/4","norm":"1","rayleigh":"-9/4"},{"state":0,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-5/2","7/2"],["7/2","89/2"]],"counts":[1,12],"S":[0],"det":"-5/2","u":["1","0"],"energy":"-5/2","norm":"1","rayleigh":"-5/2"},{"state":0,"family":"A","root":0,"s":13,"labels":[["b",0],["Y",0]],"matrix":[["-11/4","4"],["4","205/4"]],"counts":[1,13],"S":[0],"det":"-11/4","u":["1","0"],"energy":"-11/4","norm":"1","rayleigh":"-11/4"},{"state":0,"family":"A","root":0,"s":14,"labels":[["b",0],["Y",0]],"matrix":[["-3","9/2"],["9/2","117/2"]],"counts":[1,14],"S":[0],"det":"-3","u":["1","0"],"energy":"-3","norm":"1","rayleigh":"-3"},{"state":0,"family":"A","root":0,"s":15,"labels":[["b",0],["Y",0]],"matrix":[["-13/4","5"],["5","265/4"]],"counts":[1,15],"S":[0],"det":"-13/4","u":["1","0"],"energy":"-13/4","norm":"1","rayleigh":"-13/4"},{"state":0,"family":"A","root":0,"s":16,"labels":[["b",0],["Y",0]],"matrix":[["-7/2","11/2"],["11/2","149/2"]],"counts":[1,16],"S":[0],"det":"-7/2","u":["1","0"],"energy":"-7/2","norm":"1","rayleigh":"-7/2"},{"state":0,"family":"A","root":0,"s":17,"labels":[["b",0],["Y",0]],"matrix":[["-15/4","6"],["6","333/4"]],"counts":[1,17],"S":[0],"det":"-15/4","u":["1","0"],"energy":"-15/4","norm":"1","rayleigh":"-15/4"},{"state":0,"family":"A","root":0,"s":18,"labels":[["b",0],["Y",0]],"matrix":[["-4","13/2"],["13/2","185/2"]],"counts":[1,18],"S":[0],"det":"-4","u":["1","0"],"energy":"-4","norm":"1","rayleigh":"-4"},{"state":1,"family":"A","root":0,"s":10,"labels":[["b",0],["b",1],["Y",0]],"matrix":[["13/6","-29/6","11/3"],["-29/6","13/6","11/3"],["11/3","11/3","151/6"]],"counts":[1,1,10],"S":[0,1],"det":"-56/3","u":["1","13/29","0"],"energy":"-1456/841","norm":"1010/841","rayleigh":"-728/505"},{"state":1,"family":"A","root":0,"s":11,"labels":[["b",0],["b",1],["Y",0]],"matrix":[["23/12","-29/6","25/6"],["-29/6","23/12","25/6"],["25/6","25/6","395/12"]],"counts":[1,1,11],"S":[0,1],"det":"-315/16","u":["1","23/58","0"],"energy":"-21735/13456","norm":"3893/3364","rayleigh":"-21735/15572"},{"state":1,"family":"A","root":0,"s":12,"labels":[["b",0],["b",1],["Y",0]],"matrix":[["5/3","-29/6","14/3"],["-29/6","5/3","14/3"],["14/3","14/3","125/3"]],"counts":[1,1,12],"S":[0,1],"det":"-247/12","u":["1","10/29","0"],"energy":"-1235/841","norm":"941/841","rayleigh":"-1235/941"}],"unresolved":[]}

==> anc/Appendix_B/certificates_12_6.json <==
{"states":[{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,9,3],[7,8,3]],"bits":[1,1],"qs":[0,0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,1],[6,9,2],[7,8,2],[7,9,1]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,1],[6,9,2],[7,8,2],[7,9,1]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,0,2,3,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,1],[6,9,2],[7,8,2],[7,9,1]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,1],[6,9,2],[7,8,2],[7,9,1]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,0,1,3,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,1],[6,9,2],[7,8,2],[7,9,1]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,0,3,1,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,1],[6,9,2],[7,8,2],[7,9,1]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,0,3,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,1],[6,9,2],[7,8,2],[7,9,1]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,2],[6,9,1],[7,8,1],[7,9,2]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,2],[6,9,1],[7,8,1],[7,9,2]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,0,1,3,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,2],[6,9,1],[7,8,1],[7,9,2]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,2],[6,9,1],[7,8,1],[7,9,2]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,0,2,3,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,2],[6,9,1],[7,8,1],[7,9,2]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,0,3,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,2],[6,9,1],[7,8,1],[7,9,2]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,0,3,1,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,2],[6,9,1],[7,8,1],[7,9,2]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,8,3],[7,9,3]],"bits":[1,1],"qs":[0,0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,9,2],[7,8,2],[8,9,1]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,9,2],[7,8,2],[8,9,1]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,0,2,2,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,9,2],[7,8,2],[8,9,1]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,9,2],[7,8,2],[8,9,1]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,0,1,3,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,9,2],[7,8,2],[8,9,1]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,0,3,1,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,9,2],[7,8,2],[8,9,1]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,0,3,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,9,2],[7,8,2],[8,9,1]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,0,1,0,1,1],"qs":[0,0,0,0,0,0,1,1,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,0,1,1,0,0],"qs":[0,0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,0,1,1,0,1],"qs":[0,0,0,0,0,0,1,1,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,0,1,1,1,0],"qs":[0,0,0,0,0,0,1,2,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,0,1,1,1,1],"qs":[0,0,0,0,0,0,1,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,1,0,0,1,0],"qs":[0,0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,1,0,0,1,1],"qs":[0,0,0,0,0,0,1,1,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,1,0,1,0,1],"qs":[0,0,0,0,0,0,1,1,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,1,0,1,1,0],"qs":[0,0,0,0,0,0,1,2,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,1,0,1,1,1],"qs":[0,0,0,0,0,0,1,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,1,1,0,1,0],"qs":[0,0,0,0,0,0,2,1,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,1,1,0,1,1],"qs":[0,0,0,0,0,0,2,1,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,1,1,1,0,0],"qs":[0,0,0,0,0,0,2,1,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,1,1,1,0,1],"qs":[0,0,0,0,0,0,2,1,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,1,1,1,1,0],"qs":[0,0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[0,1,1,1,1,1],"qs":[0,0,0,0,0,0,2,2,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,0,0,0,0,1],"qs":[0,0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,0,0,0,1,1],"qs":[0,0,0,0,0,0,1,2,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,0,0,1,0,1],"qs":[0,0,0,0,0,0,1,2,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,0,0,1,1,0],"qs":[0,0,0,0,0,0,1,3,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,0,0,1,1,1],"qs":[0,0,0,0,0,0,1,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,0,1,0,0,1],"qs":[0,0,0,0,0,0,2,1,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,0,1,0,1,1],"qs":[0,0,0,0,0,0,2,2,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,0,1,1,0,0],"qs":[0,0,0,0,0,0,2,2,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,0,1,1,0,1],"qs":[0,0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,0,1,1,1,0],"qs":[0,0,0,0,0,0,2,3,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,0,1,1,1,1],"qs":[0,0,0,0,0,0,2,3,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,0,0,0,1],"qs":[0,0,0,0,0,0,2,1,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,0,0,1,0],"qs":[0,0,0,0,0,0,2,2,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,0,0,1,1],"qs":[0,0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,0,1,0,1],"qs":[0,0,0,0,0,0,2,2,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,0,1,1,0],"qs":[0,0,0,0,0,0,2,3,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,0,1,1,1],"qs":[0,0,0,0,0,0,2,3,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,1,0,0,0],"qs":[0,0,0,0,0,0,3,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,1,0,0,1],"qs":[0,0,0,0,0,0,3,1,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,1,0,1,0],"qs":[0,0,0,0,0,0,3,2,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,1,0,1,1],"qs":[0,0,0,0,0,0,3,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,1,1,0,0],"qs":[0,0,0,0,0,0,3,2,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,1,1,0,1],"qs":[0,0,0,0,0,0,3,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,1,1,1,0],"qs":[0,0,0,0,0,0,3,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,1],[6,9,1],[7,8,1],[7,9,1],[8,9,1]],"bits":[1,1,1,1,1,1],"qs":[0,0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,2],[7,9,2],[8,9,1]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,2],[7,9,2],[8,9,1]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,0,2,2,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,2],[7,9,2],[8,9,1]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,2],[7,9,2],[8,9,1]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,0,1,3,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,2],[7,9,2],[8,9,1]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,0,3,1,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,2],[7,9,2],[8,9,1]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,0,3,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,1],[6,8,2],[7,9,2],[8,9,1]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,9,1],[7,8,1],[8,9,2]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,9,1],[7,8,1],[8,9,2]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,0,1,1,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,9,1],[7,8,1],[8,9,2]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,9,1],[7,8,1],[8,9,2]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,0,2,3,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,9,1],[7,8,1],[8,9,2]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,0,3,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,9,1],[7,8,1],[8,9,2]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,0,3,3,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,9,1],[7,8,1],[8,9,2]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,8,1],[7,9,1],[8,9,2]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,8,1],[7,9,1],[8,9,2]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,0,1,1,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,8,1],[7,9,1],[8,9,2]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,8,1],[7,9,1],[8,9,2]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,0,2,3,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,8,1],[7,9,1],[8,9,2]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,0,3,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,8,1],[7,9,1],[8,9,2]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,0,3,3,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,2],[6,8,1],[7,9,1],[8,9,2]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[1,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[6,7,3],[8,9,3]],"bits":[1,1],"qs":[0,0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,8,3],[6,7,3]],"bits":[1,1],"qs":[0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,1],[5,8,2],[6,7,2],[6,8,1]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,1],[5,8,2],[6,7,2],[6,8,1]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,2,3,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,1],[5,8,2],[6,7,2],[6,8,1]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,1],[5,8,2],[6,7,2],[6,8,1]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,1,3,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,1],[5,8,2],[6,7,2],[6,8,1]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,3,1,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,1],[5,8,2],[6,7,2],[6,8,1]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,3,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,1],[5,8,2],[6,7,2],[6,8,1]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,2],[5,8,1],[6,7,1],[6,8,2]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,2],[5,8,1],[6,7,1],[6,8,2]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,1,3,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,2],[5,8,1],[6,7,1],[6,8,2]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,2],[5,8,1],[6,7,1],[6,8,2]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,2,3,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,2],[5,8,1],[6,7,1],[6,8,2]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,3,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,2],[5,8,1],[6,7,1],[6,8,2]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,3,1,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,2],[5,8,1],[6,7,1],[6,8,2]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,7,3],[6,8,3]],"bits":[1,1],"qs":[0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,8,2],[6,7,2],[7,8,1]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,8,2],[6,7,2],[7,8,1]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,2,2,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,8,2],[6,7,2],[7,8,1]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,8,2],[6,7,2],[7,8,1]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,1,3,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,8,2],[6,7,2],[7,8,1]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,3,1,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,8,2],[6,7,2],[7,8,1]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,3,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,8,2],[6,7,2],[7,8,1]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,0,1,0,1,1],"qs":[0,0,0,0,0,1,1,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,0,1,1,0,0],"qs":[0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,0,1,1,0,1],"qs":[0,0,0,0,0,1,1,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,0,1,1,1,0],"qs":[0,0,0,0,0,1,2,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,0,1,1,1,1],"qs":[0,0,0,0,0,1,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,1,0,0,1,0],"qs":[0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,1,0,0,1,1],"qs":[0,0,0,0,0,1,1,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,1,0,1,0,1],"qs":[0,0,0,0,0,1,1,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,1,0,1,1,0],"qs":[0,0,0,0,0,1,2,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,1,0,1,1,1],"qs":[0,0,0,0,0,1,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,1,1,0,1,0],"qs":[0,0,0,0,0,2,1,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,1,1,0,1,1],"qs":[0,0,0,0,0,2,1,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,1,1,1,0,0],"qs":[0,0,0,0,0,2,1,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,1,1,1,0,1],"qs":[0,0,0,0,0,2,1,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,1,1,1,1,0],"qs":[0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[0,1,1,1,1,1],"qs":[0,0,0,0,0,2,2,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,0,0,0,0,1],"qs":[0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,0,0,0,1,1],"qs":[0,0,0,0,0,1,2,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,0,0,1,0,1],"qs":[0,0,0,0,0,1,2,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,0,0,1,1,0],"qs":[0,0,0,0,0,1,3,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,0,0,1,1,1],"qs":[0,0,0,0,0,1,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,0,1,0,0,1],"qs":[0,0,0,0,0,2,1,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,0,1,0,1,1],"qs":[0,0,0,0,0,2,2,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,0,1,1,0,0],"qs":[0,0,0,0,0,2,2,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,0,1,1,0,1],"qs":[0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,0,1,1,1,0],"qs":[0,0,0,0,0,2,3,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,0,1,1,1,1],"qs":[0,0,0,0,0,2,3,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,0,0,0,1],"qs":[0,0,0,0,0,2,1,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,0,0,1,0],"qs":[0,0,0,0,0,2,2,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,0,0,1,1],"qs":[0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,0,1,0,1],"qs":[0,0,0,0,0,2,2,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,0,1,1,0],"qs":[0,0,0,0,0,2,3,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,0,1,1,1],"qs":[0,0,0,0,0,2,3,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,1,0,0,0],"qs":[0,0,0,0,0,3,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,1,0,0,1],"qs":[0,0,0,0,0,3,1,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,1,0,1,0],"qs":[0,0,0,0,0,3,2,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,1,0,1,1],"qs":[0,0,0,0,0,3,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,1,1,0,0],"qs":[0,0,0,0,0,3,2,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,1,1,0,1],"qs":[0,0,0,0,0,3,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,1,1,1,0],"qs":[0,0,0,0,0,3,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,1],[5,8,1],[6,7,1],[6,8,1],[7,8,1]],"bits":[1,1,1,1,1,1],"qs":[0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,2],[6,8,2],[7,8,1]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,2],[6,8,2],[7,8,1]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,2,2,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,2],[6,8,2],[7,8,1]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,2],[6,8,2],[7,8,1]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,1,3,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,2],[6,8,2],[7,8,1]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,3,1,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,2],[6,8,2],[7,8,1]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,3,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,1],[5,7,2],[6,8,2],[7,8,1]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,8,1],[6,7,1],[7,8,2]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,8,1],[6,7,1],[7,8,2]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,1,1,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,8,1],[6,7,1],[7,8,2]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,8,1],[6,7,1],[7,8,2]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,2,3,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,8,1],[6,7,1],[7,8,2]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,3,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,8,1],[6,7,1],[7,8,2]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,3,3,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,8,1],[6,7,1],[7,8,2]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,7,1],[6,8,1],[7,8,2]],"bits":[0,1,1,0],"qs":[0,0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,7,1],[6,8,1],[7,8,2]],"bits":[0,1,1,1],"qs":[0,0,0,0,0,1,1,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,7,1],[6,8,1],[7,8,2]],"bits":[1,0,0,1],"qs":[0,0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,7,1],[6,8,1],[7,8,2]],"bits":[1,0,1,1],"qs":[0,0,0,0,0,2,3,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,7,1],[6,8,1],[7,8,2]],"bits":[1,1,0,1],"qs":[0,0,0,0,0,3,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,7,1],[6,8,1],[7,8,2]],"bits":[1,1,1,0],"qs":[0,0,0,0,0,3,3,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,2],[5,7,1],[6,8,1],[7,8,2]],"bits":[1,1,1,1],"qs":[0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[5,6,3],[7,8,3]],"bits":[1,1],"qs":[0,0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,7,3],[5,6,3]],"bits":[1,1],"qs":[0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,1],[4,7,2],[5,6,2],[5,7,1]],"bits":[0,1,1,0],"qs":[0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,1],[4,7,2],[5,6,2],[5,7,1]],"bits":[0,1,1,1],"qs":[0,0,0,0,2,3,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,1],[4,7,2],[5,6,2],[5,7,1]],"bits":[1,0,0,1],"qs":[0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,1],[4,7,2],[5,6,2],[5,7,1]],"bits":[1,0,1,1],"qs":[0,0,0,0,1,3,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,1],[4,7,2],[5,6,2],[5,7,1]],"bits":[1,1,0,1],"qs":[0,0,0,0,3,1,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,1],[4,7,2],[5,6,2],[5,7,1]],"bits":[1,1,1,0],"qs":[0,0,0,0,3,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,1],[4,7,2],[5,6,2],[5,7,1]],"bits":[1,1,1,1],"qs":[0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,2],[4,7,1],[5,6,1],[5,7,2]],"bits":[0,1,1,0],"qs":[0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,2],[4,7,1],[5,6,1],[5,7,2]],"bits":[0,1,1,1],"qs":[0,0,0,0,1,3,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,2],[4,7,1],[5,6,1],[5,7,2]],"bits":[1,0,0,1],"qs":[0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,2],[4,7,1],[5,6,1],[5,7,2]],"bits":[1,0,1,1],"qs":[0,0,0,0,2,3,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,2],[4,7,1],[5,6,1],[5,7,2]],"bits":[1,1,0,1],"qs":[0,0,0,0,3,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,2],[4,7,1],[5,6,1],[5,7,2]],"bits":[1,1,1,0],"qs":[0,0,0,0,3,1,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,2],[4,7,1],[5,6,1],[5,7,2]],"bits":[1,1,1,1],"qs":[0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,6,3],[5,7,3]],"bits":[1,1],"qs":[0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,7,2],[5,6,2],[6,7,1]],"bits":[0,1,1,0],"qs":[0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,7,2],[5,6,2],[6,7,1]],"bits":[0,1,1,1],"qs":[0,0,0,0,2,2,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,7,2],[5,6,2],[6,7,1]],"bits":[1,0,0,1],"qs":[0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,7,2],[5,6,2],[6,7,1]],"bits":[1,0,1,1],"qs":[0,0,0,0,1,3,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,7,2],[5,6,2],[6,7,1]],"bits":[1,1,0,1],"qs":[0,0,0,0,3,1,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,7,2],[5,6,2],[6,7,1]],"bits":[1,1,1,0],"qs":[0,0,0,0,3,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,7,2],[5,6,2],[6,7,1]],"bits":[1,1,1,1],"qs":[0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,0,1,0,1,1],"qs":[0,0,0,0,1,1,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,0,1,1,0,0],"qs":[0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,0,1,1,0,1],"qs":[0,0,0,0,1,1,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,0,1,1,1,0],"qs":[0,0,0,0,1,2,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,0,1,1,1,1],"qs":[0,0,0,0,1,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,1,0,0,1,0],"qs":[0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,1,0,0,1,1],"qs":[0,0,0,0,1,1,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,1,0,1,0,1],"qs":[0,0,0,0,1,1,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,1,0,1,1,0],"qs":[0,0,0,0,1,2,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,1,0,1,1,1],"qs":[0,0,0,0,1,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,1,1,0,1,0],"qs":[0,0,0,0,2,1,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,1,1,0,1,1],"qs":[0,0,0,0,2,1,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,1,1,1,0,0],"qs":[0,0,0,0,2,1,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,1,1,1,0,1],"qs":[0,0,0,0,2,1,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,1,1,1,1,0],"qs":[0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[0,1,1,1,1,1],"qs":[0,0,0,0,2,2,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,0,0,0,0,1],"qs":[0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,0,0,0,1,1],"qs":[0,0,0,0,1,2,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,0,0,1,0,1],"qs":[0,0,0,0,1,2,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,0,0,1,1,0],"qs":[0,0,0,0,1,3,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,0,0,1,1,1],"qs":[0,0,0,0,1,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,0,1,0,0,1],"qs":[0,0,0,0,2,1,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,0,1,0,1,1],"qs":[0,0,0,0,2,2,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,0,1,1,0,0],"qs":[0,0,0,0,2,2,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,0,1,1,0,1],"qs":[0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,0,1,1,1,0],"qs":[0,0,0,0,2,3,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,0,1,1,1,1],"qs":[0,0,0,0,2,3,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,0,0,0,1],"qs":[0,0,0,0,2,1,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,0,0,1,0],"qs":[0,0,0,0,2,2,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,0,0,1,1],"qs":[0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,0,1,0,1],"qs":[0,0,0,0,2,2,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,0,1,1,0],"qs":[0,0,0,0,2,3,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,0,1,1,1],"qs":[0,0,0,0,2,3,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,1,0,0,0],"qs":[0,0,0,0,3,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,1,0,0,1],"qs":[0,0,0,0,3,1,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,1,0,1,0],"qs":[0,0,0,0,3,2,1,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,1,0,1,1],"qs":[0,0,0,0,3,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,1,1,0,0],"qs":[0,0,0,0,3,2,2,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,1,1,0,1],"qs":[0,0,0,0,3,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,1,1,1,0],"qs":[0,0,0,0,3,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,1],[4,7,1],[5,6,1],[5,7,1],[6,7,1]],"bits":[1,1,1,1,1,1],"qs":[0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,2],[5,7,2],[6,7,1]],"bits":[0,1,1,0],"qs":[0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,2],[5,7,2],[6,7,1]],"bits":[0,1,1,1],"qs":[0,0,0,0,2,2,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,2],[5,7,2],[6,7,1]],"bits":[1,0,0,1],"qs":[0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,2],[5,7,2],[6,7,1]],"bits":[1,0,1,1],"qs":[0,0,0,0,1,3,1,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,2],[5,7,2],[6,7,1]],"bits":[1,1,0,1],"qs":[0,0,0,0,3,1,3,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,2],[5,7,2],[6,7,1]],"bits":[1,1,1,0],"qs":[0,0,0,0,3,3,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,1],[4,6,2],[5,7,2],[6,7,1]],"bits":[1,1,1,1],"qs":[0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,7,1],[5,6,1],[6,7,2]],"bits":[0,1,1,0],"qs":[0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,7,1],[5,6,1],[6,7,2]],"bits":[0,1,1,1],"qs":[0,0,0,0,1,1,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,7,1],[5,6,1],[6,7,2]],"bits":[1,0,0,1],"qs":[0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,7,1],[5,6,1],[6,7,2]],"bits":[1,0,1,1],"qs":[0,0,0,0,2,3,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,7,1],[5,6,1],[6,7,2]],"bits":[1,1,0,1],"qs":[0,0,0,0,3,2,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,7,1],[5,6,1],[6,7,2]],"bits":[1,1,1,0],"qs":[0,0,0,0,3,3,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,7,1],[5,6,1],[6,7,2]],"bits":[1,1,1,1],"qs":[0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,6,1],[5,7,1],[6,7,2]],"bits":[0,1,1,0],"qs":[0,0,0,0,1,1,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,6,1],[5,7,1],[6,7,2]],"bits":[0,1,1,1],"qs":[0,0,0,0,1,1,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,6,1],[5,7,1],[6,7,2]],"bits":[1,0,0,1],"qs":[0,0,0,0,2,2,2,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,6,1],[5,7,1],[6,7,2]],"bits":[1,0,1,1],"qs":[0,0,0,0,2,3,2,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,6,1],[5,7,1],[6,7,2]],"bits":[1,1,0,1],"qs":[0,0,0,0,3,2,3,2],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,6,1],[5,7,1],[6,7,2]],"bits":[1,1,1,0],"qs":[0,0,0,0,3,3,1,1],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,2],[4,6,1],[5,7,1],[6,7,2]],"bits":[1,1,1,1],"qs":[0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,0],[1,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[4,5,3],[6,7,3]],"bits":[1,1],"qs":[0,0,0,0,3,3,3,3],"svals":[[12,13,14,15,16,17,18],[12,13,14,15,16,17,18],[11],[11],[10],[10],[10],[10]]},{"types":[[1,1],[1,1],[1,1],[3,3],[12,6]],"edges":[[0,4,1],[1,4,1],[2,4,1],[3,4,3]],"bits":[0,0,0,1],"qs":[0,0,0,3,3],"svals":[[12,13,14,15,16,17,18,19,20],[12,13,14,15,16,17,18,19,20],[12,13,14,15,16,17,18,19,20],[10],[1]]},{"types":[[1,1],[2,2],[3,3],[12,6]],"edges":[[0,3,1],[1,3,2],[2,3,3]],"bits":[0,0,1],"qs":[0,0,3,3],"svals":[[12,13,14,15,16,17,18,19,20],[11,12,13],[10],[1]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,6,3],[4,5,3]],"bits":[1,1],"qs":[0,0,0,3,3,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,1],[3,6,2],[4,5,2],[4,6,1]],"bits":[0,1,1,0],"qs":[0,0,0,2,2,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,1],[3,6,2],[4,5,2],[4,6,1]],"bits":[0,1,1,1],"qs":[0,0,0,2,3,2,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,1],[3,6,2],[4,5,2],[4,6,1]],"bits":[1,0,0,1],"qs":[0,0,0,1,1,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,1],[3,6,2],[4,5,2],[4,6,1]],"bits":[1,0,1,1],"qs":[0,0,0,1,3,3,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,1],[3,6,2],[4,5,2],[4,6,1]],"bits":[1,1,0,1],"qs":[0,0,0,3,1,1,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,1],[3,6,2],[4,5,2],[4,6,1]],"bits":[1,1,1,0],"qs":[0,0,0,3,2,3,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,1],[3,6,2],[4,5,2],[4,6,1]],"bits":[1,1,1,1],"qs":[0,0,0,3,3,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,2],[3,6,1],[4,5,1],[4,6,2]],"bits":[0,1,1,0],"qs":[0,0,0,1,1,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,2],[3,6,1],[4,5,1],[4,6,2]],"bits":[0,1,1,1],"qs":[0,0,0,1,3,1,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,2],[3,6,1],[4,5,1],[4,6,2]],"bits":[1,0,0,1],"qs":[0,0,0,2,2,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,2],[3,6,1],[4,5,1],[4,6,2]],"bits":[1,0,1,1],"qs":[0,0,0,2,3,3,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,2],[3,6,1],[4,5,1],[4,6,2]],"bits":[1,1,0,1],"qs":[0,0,0,3,2,2,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,2],[3,6,1],[4,5,1],[4,6,2]],"bits":[1,1,1,0],"qs":[0,0,0,3,1,3,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,2],[3,6,1],[4,5,1],[4,6,2]],"bits":[1,1,1,1],"qs":[0,0,0,3,3,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,5,3],[4,6,3]],"bits":[1,1],"qs":[0,0,0,3,3,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,6,2],[4,5,2],[5,6,1]],"bits":[0,1,1,0],"qs":[0,0,0,2,2,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,6,2],[4,5,2],[5,6,1]],"bits":[0,1,1,1],"qs":[0,0,0,2,2,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,6,2],[4,5,2],[5,6,1]],"bits":[1,0,0,1],"qs":[0,0,0,1,1,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,6,2],[4,5,2],[5,6,1]],"bits":[1,0,1,1],"qs":[0,0,0,1,3,3,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,6,2],[4,5,2],[5,6,1]],"bits":[1,1,0,1],"qs":[0,0,0,3,1,1,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,6,2],[4,5,2],[5,6,1]],"bits":[1,1,1,0],"qs":[0,0,0,3,3,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,6,2],[4,5,2],[5,6,1]],"bits":[1,1,1,1],"qs":[0,0,0,3,3,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,0,1,0,1,1],"qs":[0,0,0,1,1,1,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,0,1,1,0,0],"qs":[0,0,0,1,1,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,0,1,1,0,1],"qs":[0,0,0,1,1,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,0,1,1,1,0],"qs":[0,0,0,1,2,1,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,0,1,1,1,1],"qs":[0,0,0,1,2,2,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,1,0,0,1,0],"qs":[0,0,0,1,1,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,1,0,0,1,1],"qs":[0,0,0,1,1,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,1,0,1,0,1],"qs":[0,0,0,1,1,3,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,1,0,1,1,0],"qs":[0,0,0,1,2,2,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,1,0,1,1,1],"qs":[0,0,0,1,2,3,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,1,1,0,1,0],"qs":[0,0,0,2,1,1,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,1,1,0,1,1],"qs":[0,0,0,2,1,2,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,1,1,1,0,0],"qs":[0,0,0,2,1,2,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,1,1,1,0,1],"qs":[0,0,0,2,1,3,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,1,1,1,1,0],"qs":[0,0,0,2,2,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[0,1,1,1,1,1],"qs":[0,0,0,2,2,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,0,0,0,0,1],"qs":[0,0,0,1,1,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,0,0,0,1,1],"qs":[0,0,0,1,2,1,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,0,0,1,0,1],"qs":[0,0,0,1,2,2,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,0,0,1,1,0],"qs":[0,0,0,1,3,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,0,0,1,1,1],"qs":[0,0,0,1,3,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,0,1,0,0,1],"qs":[0,0,0,2,1,1,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,0,1,0,1,1],"qs":[0,0,0,2,2,1,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,0,1,1,0,0],"qs":[0,0,0,2,2,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,0,1,1,0,1],"qs":[0,0,0,2,2,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,0,1,1,1,0],"qs":[0,0,0,2,3,1,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,0,1,1,1,1],"qs":[0,0,0,2,3,2,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,0,0,0,1],"qs":[0,0,0,2,1,2,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,0,0,1,0],"qs":[0,0,0,2,2,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,0,0,1,1],"qs":[0,0,0,2,2,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,0,1,0,1],"qs":[0,0,0,2,2,3,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,0,1,1,0],"qs":[0,0,0,2,3,2,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,0,1,1,1],"qs":[0,0,0,2,3,3,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,1,0,0,0],"qs":[0,0,0,3,1,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,1,0,0,1],"qs":[0,0,0,3,1,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,1,0,1,0],"qs":[0,0,0,3,2,1,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,1,0,1,1],"qs":[0,0,0,3,2,2,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,1,1,0,0],"qs":[0,0,0,3,2,2,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,1,1,0,1],"qs":[0,0,0,3,2,3,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,1,1,1,0],"qs":[0,0,0,3,3,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,1],[3,6,1],[4,5,1],[4,6,1],[5,6,1]],"bits":[1,1,1,1,1,1],"qs":[0,0,0,3,3,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,2],[4,6,2],[5,6,1]],"bits":[0,1,1,0],"qs":[0,0,0,2,2,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,2],[4,6,2],[5,6,1]],"bits":[0,1,1,1],"qs":[0,0,0,2,2,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,2],[4,6,2],[5,6,1]],"bits":[1,0,0,1],"qs":[0,0,0,1,1,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,2],[4,6,2],[5,6,1]],"bits":[1,0,1,1],"qs":[0,0,0,1,3,1,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,2],[4,6,2],[5,6,1]],"bits":[1,1,0,1],"qs":[0,0,0,3,1,3,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,2],[4,6,2],[5,6,1]],"bits":[1,1,1,0],"qs":[0,0,0,3,3,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,1],[3,5,2],[4,6,2],[5,6,1]],"bits":[1,1,1,1],"qs":[0,0,0,3,3,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,6,1],[4,5,1],[5,6,2]],"bits":[0,1,1,0],"qs":[0,0,0,1,1,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,6,1],[4,5,1],[5,6,2]],"bits":[0,1,1,1],"qs":[0,0,0,1,1,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,6,1],[4,5,1],[5,6,2]],"bits":[1,0,0,1],"qs":[0,0,0,2,2,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,6,1],[4,5,1],[5,6,2]],"bits":[1,0,1,1],"qs":[0,0,0,2,3,3,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,6,1],[4,5,1],[5,6,2]],"bits":[1,1,0,1],"qs":[0,0,0,3,2,2,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,6,1],[4,5,1],[5,6,2]],"bits":[1,1,1,0],"qs":[0,0,0,3,3,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,6,1],[4,5,1],[5,6,2]],"bits":[1,1,1,1],"qs":[0,0,0,3,3,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,5,1],[4,6,1],[5,6,2]],"bits":[0,1,1,0],"qs":[0,0,0,1,1,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,5,1],[4,6,1],[5,6,2]],"bits":[0,1,1,1],"qs":[0,0,0,1,1,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,5,1],[4,6,1],[5,6,2]],"bits":[1,0,0,1],"qs":[0,0,0,2,2,2,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,5,1],[4,6,1],[5,6,2]],"bits":[1,0,1,1],"qs":[0,0,0,2,3,2,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,5,1],[4,6,1],[5,6,2]],"bits":[1,1,0,1],"qs":[0,0,0,3,2,3,2],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,5,1],[4,6,1],[5,6,2]],"bits":[1,1,1,0],"qs":[0,0,0,3,3,1,1],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,2],[3,5,1],[4,6,1],[5,6,2]],"bits":[1,1,1,1],"qs":[0,0,0,3,3,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]},{"types":[[2,0],[2,0],[2,0],[3,3],[3,3],[3,3],[3,3]],"edges":[[3,4,3],[5,6,3]],"bits":[1,1],"qs":[0,0,0,3,3,3,3],"svals":[[11],[11],[11],[10],[10],[10],[10]]}],"records":[{"state":0,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","1/3"],["1","-1","-1","1/5","1/5","1/5","1/3","1/3","1/3","1/3","1/3","1/3","12/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-2/5","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-1/10","norm":"9/8","rayleigh":"-4/45"},{"state":1,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":2,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":3,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":4,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":5,"family":"A","root":7,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",7]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":6,"family":"A","root":7,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",7]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":7,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","1/3"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/3","1/3","1/3","1/3","12/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-2/5","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-1/10","norm":"9/8","rayleigh":"-4/45"},{"state":8,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":9,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":10,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":11,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":12,"family":"A","root":7,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",7]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":13,"family":"A","root":7,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",7]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":14,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","1/3"],["1","-1","-2/5","-2/5","1/5","1/5","1/3","1/3","1/3","1/3","1/3","1/3","12/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-2/5","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-1/10","norm":"9/8","rayleigh":"-4/45"},{"state":15,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","1/3"],["1","-1","-1","1/5","1/5","1/5","1/3","1/3","1/3","1/3","1/3","1/3","12/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-2/5","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-1/10","norm":"9/8","rayleigh":"-4/45"},{"state":16,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":17,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":18,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":19,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":20,"family":"A","root":7,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",7]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":21,"family":"A","root":8,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",8]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":22,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","1/3"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/3","1/3","1/3","1/3","12/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-2/5","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-1/10","norm":"9/8","rayleigh":"-4/45"},{"state":23,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":24,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":25,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":26,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":27,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":28,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":29,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":30,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":31,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":32,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":33,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":34,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":35,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":36,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":37,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":38,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":39,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":40,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":41,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":42,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":43,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":44,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":45,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":46,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":47,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":48,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":49,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":50,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":51,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":52,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":53,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":54,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":55,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":56,"family":"A","root":7,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",7]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":57,"family":"A","root":7,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",7]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":58,"family":"A","root":7,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",7]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":59,"family":"A","root":7,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",7]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":60,"family":"A","root":7,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",7]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":61,"family":"A","root":7,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",7]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":62,"family":"A","root":8,"s":10,"labels":[["b",1],["b",3],["b",5],["Y",8]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":63,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-1/2","-7/10","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-1/2","191/20","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-1/2","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","1/3"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/3","1/3","1/3","1/3","12/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-2/5","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-1/10","norm":"9/8","rayleigh":"-4/45"},{"state":64,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":65,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":66,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":67,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":68,"family":"A","root":7,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",7]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":69,"family":"A","root":8,"s":10,"labels":[["b",1],["b",2],["b",5],["Y",8]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":70,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","1/3"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/3","1/3","1/3","1/3","12/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-2/5","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-1/10","norm":"9/8","rayleigh":"-4/45"},{"state":71,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":72,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":73,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":74,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":75,"family":"A","root":7,"s":10,"labels":[["b",0],["b",1],["b",3],["Y",7]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":76,"family":"A","root":8,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",8]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":77,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","1/3"],["1","-1","-2/5","-2/5","1/5","1/5","1/3","1/3","1/3","1/3","1/3","1/3","12/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-2/5","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-1/10","norm":"9/8","rayleigh":"-4/45"},{"state":78,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":79,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":80,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":81,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":82,"family":"A","root":7,"s":10,"labels":[["b",0],["b",1],["b",3],["Y",7]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":83,"family":"A","root":8,"s":10,"labels":[["b",2],["b",4],["b",5],["Y",8]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":84,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","1/3"],["1","-1","-2/5","-2/5","1/5","1/5","1/3","1/3","1/3","1/3","1/3","1/3","12/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-2/5","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-1/10","norm":"9/8","rayleigh":"-4/45"},{"state":85,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","1/3"],["1","-1","-1","1/5","1/5","1/5","1/3","1/3","1/3","1/3","1/3","1/3","12/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-2/5","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-1/10","norm":"9/8","rayleigh":"-4/45"},{"state":86,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-1","1/5","1/5","1/5","1/3","1/3","1/3","1/3","1/2","1/2","31/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-29/60","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-29/240","norm":"9/8","rayleigh":"-29/270"},{"state":87,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":88,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":89,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":90,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":91,"family":"A","root":6,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",6]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":92,"family":"A","root":6,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":93,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/3","1/3","1/2","1/2","31/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-29/60","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-29/240","norm":"9/8","rayleigh":"-29/270"},{"state":94,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":95,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":96,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":97,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":98,"family":"A","root":6,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",6]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":99,"family":"A","root":6,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",6]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":100,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-2/5","-2/5","1/5","1/5","1/3","1/3","1/3","1/3","1/2","1/2","31/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-29/60","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-29/240","norm":"9/8","rayleigh":"-29/270"},{"state":101,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-1","1/5","1/5","1/5","1/3","1/3","1/3","1/3","1/2","1/2","31/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-29/60","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-29/240","norm":"9/8","rayleigh":"-29/270"},{"state":102,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":103,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":104,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":105,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":106,"family":"A","root":6,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",6]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":107,"family":"A","root":7,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",7]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":108,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/3","1/3","1/2","1/2","31/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-29/60","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-29/240","norm":"9/8","rayleigh":"-29/270"},{"state":109,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":110,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":111,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":112,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":113,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":114,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":115,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":116,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":117,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":118,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":119,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":120,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":121,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":122,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":123,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":124,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":125,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":126,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":127,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":128,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":129,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":130,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":131,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":132,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":133,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":134,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":135,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":136,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":137,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":138,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":139,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":140,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":141,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":142,"family":"A","root":6,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",6]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":143,"family":"A","root":6,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",6]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":144,"family":"A","root":6,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":145,"family":"A","root":6,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":146,"family":"A","root":6,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":147,"family":"A","root":6,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":148,"family":"A","root":7,"s":10,"labels":[["b",1],["b",3],["b",5],["Y",7]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":149,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-1/2","-7/10","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-1/2","191/20","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-1/2","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/3","1/3","1/2","1/2","31/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-29/60","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-29/240","norm":"9/8","rayleigh":"-29/270"},{"state":150,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":151,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":152,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":153,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":154,"family":"A","root":6,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",6]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":155,"family":"A","root":7,"s":10,"labels":[["b",1],["b",2],["b",5],["Y",7]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":156,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/3","1/3","1/2","1/2","31/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-29/60","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-29/240","norm":"9/8","rayleigh":"-29/270"},{"state":157,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":158,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":159,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":160,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":161,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",3],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":162,"family":"A","root":7,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",7]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":163,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-2/5","-2/5","1/5","1/5","1/3","1/3","1/3","1/3","1/2","1/2","31/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-29/60","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-29/240","norm":"9/8","rayleigh":"-29/270"},{"state":164,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":165,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":166,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":167,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":168,"family":"A","root":6,"s":10,"labels":[["b",0],["b",1],["b",3],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":169,"family":"A","root":7,"s":10,"labels":[["b",2],["b",4],["b",5],["Y",7]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":170,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-2/5","-2/5","1/5","1/5","1/3","1/3","1/3","1/3","1/2","1/2","31/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-29/60","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-29/240","norm":"9/8","rayleigh":"-29/270"},{"state":171,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-1","1/5","1/5","1/5","1/3","1/3","1/3","1/3","1/2","1/2","31/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-29/60","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-29/240","norm":"9/8","rayleigh":"-29/270"},{"state":172,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-1","1/5","1/5","1/5","1/3","1/3","1/2","1/2","1/2","1/2","26/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-17/30","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-17/120","norm":"9/8","rayleigh":"-17/135"},{"state":173,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":174,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":175,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":176,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":177,"family":"A","root":5,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",5]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":178,"family":"A","root":5,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":179,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/2","1/2","1/2","1/2","26/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-17/30","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-17/120","norm":"9/8","rayleigh":"-17/135"},{"state":180,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":181,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":182,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":183,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":184,"family":"A","root":5,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",5]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":185,"family":"A","root":5,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",5]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":186,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-2/5","-2/5","1/5","1/5","1/3","1/3","1/2","1/2","1/2","1/2","26/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-17/30","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-17/120","norm":"9/8","rayleigh":"-17/135"},{"state":187,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-1","1/5","1/5","1/5","1/3","1/3","1/2","1/2","1/2","1/2","26/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-17/30","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-17/120","norm":"9/8","rayleigh":"-17/135"},{"state":188,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":189,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":190,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":191,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":192,"family":"A","root":5,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",5]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":193,"family":"A","root":6,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":194,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/2","1/2","1/2","1/2","26/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-17/30","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-17/120","norm":"9/8","rayleigh":"-17/135"},{"state":195,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":196,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":197,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":198,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":199,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":200,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":201,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":202,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":203,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":204,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":205,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":206,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":207,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":208,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":209,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":210,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":211,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":212,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":213,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":214,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":215,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":216,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":217,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":218,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":219,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":220,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":221,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":222,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":223,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":224,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":225,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":226,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":227,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":228,"family":"A","root":5,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",5]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":229,"family":"A","root":5,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",5]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":230,"family":"A","root":5,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":231,"family":"A","root":5,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":232,"family":"A","root":5,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":233,"family":"A","root":5,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":234,"family":"A","root":6,"s":10,"labels":[["b",1],["b",3],["b",5],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":235,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-1/2","-7/10","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-1/2","191/20","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-1/2","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/2","1/2","1/2","1/2","26/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-17/30","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-17/120","norm":"9/8","rayleigh":"-17/135"},{"state":236,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":237,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":238,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":239,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":240,"family":"A","root":5,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",5]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":241,"family":"A","root":6,"s":10,"labels":[["b",1],["b",2],["b",5],["Y",6]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":242,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/3","1/3","1/2","1/2","1/2","1/2","26/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-17/30","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-17/120","norm":"9/8","rayleigh":"-17/135"},{"state":243,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":244,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":245,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":246,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":247,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",3],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":248,"family":"A","root":6,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",6]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":249,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-2/5","-2/5","1/5","1/5","1/3","1/3","1/2","1/2","1/2","1/2","26/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-17/30","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-17/120","norm":"9/8","rayleigh":"-17/135"},{"state":250,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":251,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":252,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":253,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":254,"family":"A","root":5,"s":10,"labels":[["b",0],["b",1],["b",3],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":255,"family":"A","root":6,"s":10,"labels":[["b",2],["b",4],["b",5],["Y",6]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":256,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-2/5","-2/5","1/5","1/5","1/3","1/3","1/2","1/2","1/2","1/2","26/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-17/30","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-17/120","norm":"9/8","rayleigh":"-17/135"},{"state":257,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","101/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-1","1/5","1/5","1/5","1/3","1/3","1/2","1/2","1/2","1/2","26/15"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-17/30","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-17/120","norm":"9/8","rayleigh":"-17/135"},{"state":258,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-9/4","3"],["3","42"]],"counts":[1,12],"S":[0],"det":"-9/4","u":["1","0"],"energy":"-9/4","norm":"1","rayleigh":"-9/4"},{"state":258,"family":"A","root":0,"s":13,"labels":[["b",0],["Y",0]],"matrix":[["-5/2","7/2"],["7/2","207/4"]],"counts":[1,13],"S":[0],"det":"-5/2","u":["1","0"],"energy":"-5/2","norm":"1","rayleigh":"-5/2"},{"state":258,"family":"A","root":0,"s":14,"labels":[["b",0],["Y",0]],"matrix":[["-11/4","4"],["4","59"]],"counts":[1,14],"S":[0],"det":"-11/4","u":["1","0"],"energy":"-11/4","norm":"1","rayleigh":"-11/4"},{"state":258,"family":"A","root":0,"s":15,"labels":[["b",0],["Y",0]],"matrix":[["-3","9/2"],["9/2","267/4"]],"counts":[1,15],"S":[0],"det":"-3","u":["1","0"],"energy":"-3","norm":"1","rayleigh":"-3"},{"state":258,"family":"A","root":0,"s":16,"labels":[["b",0],["Y",0]],"matrix":[["-13/4","5"],["5","75"]],"counts":[1,16],"S":[0],"det":"-13/4","u":["1","0"],"energy":"-13/4","norm":"1","rayleigh":"-13/4"},{"state":258,"family":"A","root":0,"s":17,"labels":[["b",0],["Y",0]],"matrix":[["-7/2","11/2"],["11/2","335/4"]],"counts":[1,17],"S":[0],"det":"-7/2","u":["1","0"],"energy":"-7/2","norm":"1","rayleigh":"-7/2"},{"state":258,"family":"A","root":0,"s":18,"labels":[["b",0],["Y",0]],"matrix":[["-15/4","6"],["6","93"]],"counts":[1,18],"S":[0],"det":"-15/4","u":["1","0"],"energy":"-15/4","norm":"1","rayleigh":"-15/4"},{"state":258,"family":"A","root":0,"s":19,"labels":[["b",0],["Y",0]],"matrix":[["-4","13/2"],["13/2","411/4"]],"counts":[1,19],"S":[0],"det":"-4","u":["1","0"],"energy":"-4","norm":"1","rayleigh":"-4"},{"state":258,"family":"A","root":0,"s":20,"labels":[["b",0],["Y",0]],"matrix":[["-17/4","7"],["7","113"]],"counts":[1,20],"S":[0],"det":"-17/4","u":["1","0"],"energy":"-17/4","norm":"1","rayleigh":"-17/4"},{"state":259,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-9/4","3"],["3","42"]],"counts":[1,12],"S":[0],"det":"-9/4","u":["1","0"],"energy":"-9/4","norm":"1","rayleigh":"-9/4"},{"state":259,"family":"A","root":0,"s":13,"labels":[["b",0],["Y",0]],"matrix":[["-5/2","7/2"],["7/2","207/4"]],"counts":[1,13],"S":[0],"det":"-5/2","u":["1","0"],"energy":"-5/2","norm":"1","rayleigh":"-5/2"},{"state":259,"family":"A","root":0,"s":14,"labels":[["b",0],["Y",0]],"matrix":[["-11/4","4"],["4","59"]],"counts":[1,14],"S":[0],"det":"-11/4","u":["1","0"],"energy":"-11/4","norm":"1","rayleigh":"-11/4"},{"state":259,"family":"A","root":0,"s":15,"labels":[["b",0],["Y",0]],"matrix":[["-3","9/2"],["9/2","267/4"]],"counts":[1,15],"S":[0],"det":"-3","u":["1","0"],"energy":"-3","norm":"1","rayleigh":"-3"},{"state":259,"family":"A","root":0,"s":16,"labels":[["b",0],["Y",0]],"matrix":[["-13/4","5"],["5","75"]],"counts":[1,16],"S":[0],"det":"-13/4","u":["1","0"],"energy":"-13/4","norm":"1","rayleigh":"-13/4"},{"state":259,"family":"A","root":0,"s":17,"labels":[["b",0],["Y",0]],"matrix":[["-7/2","11/2"],["11/2","335/4"]],"counts":[1,17],"S":[0],"det":"-7/2","u":["1","0"],"energy":"-7/2","norm":"1","rayleigh":"-7/2"},{"state":259,"family":"A","root":0,"s":18,"labels":[["b",0],["Y",0]],"matrix":[["-15/4","6"],["6","93"]],"counts":[1,18],"S":[0],"det":"-15/4","u":["1","0"],"energy":"-15/4","norm":"1","rayleigh":"-15/4"},{"state":259,"family":"A","root":0,"s":19,"labels":[["b",0],["Y",0]],"matrix":[["-4","13/2"],["13/2","411/4"]],"counts":[1,19],"S":[0],"det":"-4","u":["1","0"],"energy":"-4","norm":"1","rayleigh":"-4"},{"state":259,"family":"A","root":0,"s":20,"labels":[["b",0],["Y",0]],"matrix":[["-17/4","7"],["7","113"]],"counts":[1,20],"S":[0],"det":"-17/4","u":["1","0"],"energy":"-17/4","norm":"1","rayleigh":"-17/4"},{"state":260,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-1","1/5","1/5","1/5","1/2","1/2","1/2","1/2","1/2","1/2","7/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-13/20","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-13/80","norm":"9/8","rayleigh":"-13/90"},{"state":261,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":262,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":263,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":264,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":265,"family":"A","root":4,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",4]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":266,"family":"A","root":4,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":267,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/2","1/2","1/2","1/2","1/2","1/2","7/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-13/20","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-13/80","norm":"9/8","rayleigh":"-13/90"},{"state":268,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":269,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":270,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":271,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":272,"family":"A","root":4,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",4]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":273,"family":"A","root":4,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",4]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":274,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-2/5","-2/5","1/5","1/5","1/2","1/2","1/2","1/2","1/2","1/2","7/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-13/20","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-13/80","norm":"9/8","rayleigh":"-13/90"},{"state":275,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-1","1/5","1/5","1/5","1/2","1/2","1/2","1/2","1/2","1/2","7/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-13/20","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-13/80","norm":"9/8","rayleigh":"-13/90"},{"state":276,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":277,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":278,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":279,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":280,"family":"A","root":4,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",4]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":281,"family":"A","root":5,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":282,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/2","1/2","1/2","1/2","1/2","1/2","7/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-13/20","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-13/80","norm":"9/8","rayleigh":"-13/90"},{"state":283,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":284,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":285,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":286,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":287,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","31/6","2"],["23/11","23/11","2","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","1","263/374","0"],"energy":"-400023/279752","norm":"348921/139876","rayleigh":"-44447/77538"},{"state":288,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":289,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":290,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":291,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":292,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["637/132","-17/6","-17/6","23/11"],["-17/6","31/6","-17/6","2"],["-17/6","-17/6","637/132","23/11"],["23/11","2","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["1","337/352","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":293,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":294,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":295,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":296,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":297,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":298,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":299,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":300,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":301,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":302,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":303,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":304,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":305,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":306,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":307,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":308,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":309,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":310,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":311,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":312,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":313,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":314,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":315,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":316,"family":"A","root":4,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",4]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":317,"family":"A","root":4,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",4]],"matrix":[["31/6","-17/6","-17/6","2"],["-17/6","637/132","-17/6","23/11"],["-17/6","-17/6","637/132","23/11"],["2","23/11","23/11","1169/44"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-170859/3872","u":["337/352","1","4463/5984","0"],"energy":"-2287631151/1575563264","norm":"44274033/17904128","rayleigh":"-254181239/432901656"},{"state":318,"family":"A","root":4,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":319,"family":"A","root":4,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","1091/220","-27/10","93/55"],["-27/10","-27/10","53/10","8/5"],["8/5","93/55","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["337/352","1","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":320,"family":"A","root":4,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":321,"family":"A","root":4,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":322,"family":"A","root":5,"s":10,"labels":[["b",1],["b",3],["b",5],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":323,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-1/2","-7/10","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-1/2","191/20","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-1/2","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/2","1/2","1/2","1/2","1/2","1/2","7/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-13/20","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-13/80","norm":"9/8","rayleigh":"-13/90"},{"state":324,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":325,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["1091/220","-27/10","-27/10","93/55"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","53/10","8/5"],["93/55","8/5","8/5","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","337/352","8357/9504","0"],"energy":"-3100447/5645376","norm":"121478633/45163008","rayleigh":"-406616/1991453"},{"state":326,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":327,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":328,"family":"A","root":4,"s":10,"labels":[["b",0],["b",3],["b",4],["Y",4]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":329,"family":"A","root":5,"s":10,"labels":[["b",1],["b",2],["b",5],["Y",5]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":330,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","191/20","-7/10","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","191/20","-1/2","-1/2","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","-7/10","191/20","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","-7/10","-7/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-2/5","-2/5","-2/5","-2/5","1/5","1/2","1/2","1/2","1/2","1/2","1/2","7/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-13/20","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-13/80","norm":"9/8","rayleigh":"-13/90"},{"state":331,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":332,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":333,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":334,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":335,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",3],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":336,"family":"A","root":5,"s":10,"labels":[["b",3],["b",4],["b",5],["Y",5]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":337,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-2/5","-2/5","1/5","1/5","1/2","1/2","1/2","1/2","1/2","1/2","7/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-13/20","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-13/80","norm":"9/8","rayleigh":"-13/90"},{"state":338,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":339,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["301/60","-41/15","-53/20","97/60"],["-41/15","301/60","-53/20","97/60"],["-53/20","-53/20","107/20","29/20"],["97/60","97/60","29/20","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["1","1","137/159","0"],"energy":"-60143/101124","norm":"69331/25281","rayleigh":"-60143/277324"},{"state":340,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":341,"family":"A","root":3,"s":10,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":342,"family":"A","root":4,"s":10,"labels":[["b",0],["b",1],["b",3],["Y",4]],"matrix":[["53/10","-27/10","-27/10","8/5"],["-27/10","53/10","-27/10","8/5"],["-27/10","-27/10","1091/220","93/55"],["8/5","8/5","93/55","1546/55"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-742/55","u":["1","1","26/27","0"],"energy":"-4823/8019","norm":"2134/729","rayleigh":"-4823/23474"},{"state":343,"family":"A","root":5,"s":10,"labels":[["b",2],["b",4],["b",5],["Y",5]],"matrix":[["107/20","-53/20","-53/20","29/20"],["-53/20","301/60","-41/15","97/60"],["-53/20","-41/15","301/60","97/60"],["29/20","97/60","97/60","421/15"]],"counts":[1,1,1,10],"S":[0,1,2],"det":"-13609/960","u":["4929/5195","1","4756/5195","0"],"energy":"-16181101/26988025","norm":"73902602/26988025","rayleigh":"-16181101/73902602"},{"state":344,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","191/20","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","191/20","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","-7/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-7/10","-7/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-2/5","-2/5","1/5","1/5","1/2","1/2","1/2","1/2","1/2","1/2","7/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-13/20","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-13/80","norm":"9/8","rayleigh":"-13/90"},{"state":345,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["b",9],["b",10],["b",11],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","0","0","0","1"],["0","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","91/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","91/10","-9/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-9/10","-9/10","91/10","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","17/2","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","17/2","1/2"],["1","-1","-1","1/5","1/5","1/5","1/2","1/2","1/2","1/2","1/2","1/2","7/5"]],"counts":[1,1,1,1,1,1,1,1,1,1,1,1,2],"S":[0,12],"det":"-13/20","u":["-1","0","0","0","0","0","0","0","0","0","0","0","1/4"],"energy":"-13/80","norm":"9/8","rayleigh":"-13/90"}],"unresolved":[]}

==> anc/Appendix_B/certificates_4_2.json <==
{"states":[{"types":[[2,2],[4,2]],"edges":[[0,1,2]],"bits":[1],"qs":[2,2],"svals":[[3,4,5,6,7],[1,2]]},{"types":[[3,2],[3,2]],"edges":[[0,1,2]],"bits":[0],"qs":[0,0],"svals":[[2,3],[2,3]]},{"types":[[3,2],[3,2]],"edges":[[0,1,2]],"bits":[1],"qs":[2,2],"svals":[[2,3,4],[2,3,4]]}],"records":[{"state":0,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["P",0]],"matrix":[["1/4","0","0","0","1"],["0","4","-1/2","-1/2","-1"],["0","-1/2","3","-1/2","0"],["0","-1/2","-1/2","3","0"],["1","-1","0","0","4"]],"counts":[1,1,1,1,2],"S":[0,4,1],"det":"-1/4","u":["-1","1/20","0","0","1/4"],"energy":"-3/200","norm":"451/400","rayleigh":"-6/451"},{"state":1,"family":"A","root":0,"s":2,"labels":[["b",0],["b",1],["b",2],["Y",0]],"matrix":[["8/3","-13/12","-5/6","1/2"],["-13/12","8/3","-5/6","1/2"],["-5/6","-5/6","13/6","1"],["1/2","1/2","1","1/2"]],"counts":[1,1,1,2],"S":[0,1,2,3],"det":"-795/64","u":["-23/29","-23/29","-1","49/58"],"energy":"-7791/6728","norm":"6199/1682","rayleigh":"-7791/24796"},{"state":1,"family":"A","root":0,"s":3,"labels":[["b",0],["b",1],["b",2],["Y",0]],"matrix":[["37/15","-31/30","-5/6","9/10"],["-31/30","37/15","-5/6","9/10"],["-5/6","-5/6","23/12","3/2"],["9/10","9/10","3/2","39/20"]],"counts":[1,1,1,3],"S":[0,1,2,3],"det":"-9163/320","u":["-119/146","-119/146","-1","163/438"],"energy":"-213367/255792","norm":"175483/63948","rayleigh":"-2771/9116"},{"state":2,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["P",0]],"matrix":[["1/4","0","0","0","1"],["0","4","-1/2","-1/2","-1"],["0","-1/2","3","-1/2","0"],["0","-1/2","-1/2","3","0"],["1","-1","0","0","4"]],"counts":[1,1,1,1,2],"S":[0,4,1],"det":"-1/4","u":["-1","1/20","0","0","1/4"],"energy":"-3/200","norm":"451/400","rayleigh":"-6/451"}],"unresolved":[]}

==> anc/Appendix_B/certificates_5_2.json <==
{"states":[{"types":[[2,2],[5,2]],"edges":[[0,1,2]],"bits":[1],"qs":[2,2],"svals":[[4,5,6,7,8],[1]]},{"types":[[3,2],[4,2]],"edges":[[0,1,2]],"bits":[1],"qs":[2,2],"svals":[[3,4,5],[2,3]]}],"records":[{"state":0,"adj":[[0,1],[1,0]],"svals":[4,1],"wp":[[[0],3]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","1/2","1/2","1/2","3/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","9/2"]],"counts":[1,1,1,1,1,1,1],"S":[0,5],"det":"-1/16","u":["-1","0","0","0","0","1/2","0"],"energy":"-1/16","norm":"5/4","rayleigh":"-1/20"},{"state":0,"adj":[[0,1],[1,0]],"svals":[5,1],"wp":[[[0],4]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","1/2","1/2","1/2","1/2","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","9/2"]],"counts":[1,1,1,1,1,1,1],"S":[0,5],"det":"-1/8","u":["-1","0","0","0","0","1/2","0"],"energy":"-1/8","norm":"5/4","rayleigh":"-1/10"},{"state":0,"adj":[[0,1],[1,0]],"svals":[6,1],"wp":[[[0],5]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","1/2","1/2","1/2","1/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","9/2"]],"counts":[1,1,1,1,1,1,1],"S":[0,5],"det":"-3/16","u":["-1","0","0","0","0","1/2","0"],"energy":"-3/16","norm":"5/4","rayleigh":"-3/20"},{"state":0,"adj":[[0,1],[1,0]],"svals":[7,1],"wp":[[[0],6]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","1/2","1/2","1/2","0","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","9/2"]],"counts":[1,1,1,1,1,1,1],"S":[5,0],"det":"-1/4","u":["-2/3","0","0","0","0","1","0"],"energy":"-5/9","norm":"13/9","rayleigh":"-5/13"},{"state":0,"adj":[[0,1],[1,0]],"svals":[8,1],"wp":[[[0],7]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","1/2","1/2","1/2","-1/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","9/2"]],"counts":[1,1,1,1,1,1,1],"S":[5],"det":"-1/4","u":["0","0","0","0","0","1","0"],"energy":"-1/4","norm":"1","rayleigh":"-1/4"},{"state":1,"adj":[[0,1],[1,0]],"svals":[3,2],"wp":[[[0],2],[[1],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","2","-1/2"],["1/2","-1/2","1/2","-1/2","-1/2","-1/2","13/4"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-9367/512","u":["-1","761/14349","329/14349","-137/14349","-137/14349","9155/28698","2597/14349"],"energy":"-2861894/205893801","norm":"312422155/274525068","rayleigh":"-11447576/937266465"},{"state":1,"adj":[[0,1],[1,0]],"svals":[3,2],"wp":[[[0,1],1],[[0],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","5/2","-1"],["1/2","-1/2","1/2","-1/2","-1/2","-1","15/4"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-143803/8192","u":["-1","1135/21047","397/21047","-69/21047","-69/21047","6252/21047","8543/42094"],"energy":"-72265237/7087619344","norm":"2007059125/1771904836","rayleigh":"-72265237/8028236500"},{"state":1,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0],2],[[1],2]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","2","-1/2"],["1/2","-1/2","1/2","-1/2","-1/2","-1/2","3"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-119085/4096","u":["-1","761/14349","329/14349","-137/14349","-137/14349","9155/28698","2597/14349"],"energy":"-6063995/274525068","norm":"312422155/274525068","rayleigh":"-1212799/62484431"},{"state":1,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0,1],1],[[0],1],[[1],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","5/2","-1"],["1/2","-1/2","1/2","-1/2","-1/2","-1","7/2"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-144517/4096","u":["-1","1135/21047","397/21047","-69/21047","-69/21047","6252/21047","8543/42094"],"energy":"-72624043/3543809672","norm":"2007059125/1771904836","rayleigh":"-72624043/4014118250"},{"state":1,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0,1],2]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","3","-3/2"],["1/2","-1/2","1/2","-1/2","-1/2","-3/2","4"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-169949/4096","u":["-1","1509/27745","3/179","-1/27745","-1/27745","15853/55490","5946/27745"],"energy":"-29721081/1539570050","norm":"696370121/615828020","rayleigh":"-59442162/3481850605"},{"state":1,"adj":[[0,1],[1,0]],"svals":[4,2],"wp":[[[0],3],[[1],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","7/4","-1/2"],["1/2","-1/2","1/2","-1/2","-1/2","-1/2","13/4"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-751757/16384","u":["-1","1301/25349","779/25349","-547/25349","-547/25349","9155/25349","7039/50698"],"energy":"-311271619/10281148816","norm":"2966682265/2570287204","rayleigh":"-311271619/11866729060"},{"state":1,"adj":[[0,1],[1,0]],"svals":[4,2],"wp":[[[0,1],1],[[0],2]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","9/4","-1"],["1/2","-1/2","1/2","-1/2","-1/2","-1","15/4"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-853485/16384","u":["-1","683/12915","61/2583","-137/12915","-137/12915","4168/12915","4579/25830"],"energy":"-15325913/533751120","norm":"50668883/44479260","rayleigh":"-15325913/608026596"},{"state":1,"adj":[[0,1],[1,0]],"svals":[4,3],"wp":[[[0],3],[[1],2]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","7/4","-1/2"],["1/2","-1/2","1/2","-1/2","-1/2","-1/2","3"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-217855/4096","u":["-1","1301/25349","779/25349","-547/25349","-547/25349","9155/25349","7039/50698"],"energy":"-90204785/2570287204","norm":"2966682265/2570287204","rayleigh":"-18040957/593336453"},{"state":1,"adj":[[0,1],[1,0]],"svals":[4,3],"wp":[[[0,1],1],[[0],2],[[1],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","9/4","-1"],["1/2","-1/2","1/2","-1/2","-1/2","-1","7/2"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-543507/8192","u":["-1","683/12915","61/2583","-137/12915","-137/12915","4168/12915","4579/25830"],"energy":"-48798403/1334377800","norm":"50668883/44479260","rayleigh":"-48798403/1520066490"},{"state":1,"adj":[[0,1],[1,0]],"svals":[4,3],"wp":[[[0,1],2],[[0],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","11/4","-3/2"],["1/2","-1/2","1/2","-1/2","-1/2","-3/2","4"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-81413/1024","u":["-1","2797/52141","1051/52141","-275/52141","-275/52141","15853/52141","20435/104282"],"energy":"-97863215/2718683881","norm":"12333911425/10874735524","rayleigh":"-78290572/2466782285"},{"state":1,"adj":[[0,1],[1,0]],"svals":[5,2],"wp":[[[0],4],[[1],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","3/2","-1/2"],["1/2","-1/2","1/2","-1/2","-1/2","-1/2","13/4"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-601885/8192","u":["-1","27/550","9/220","-41/1100","-41/1100","1831/4400","369/4400"],"energy":"-2612889/77440000","norm":"2298157/1936000","rayleigh":"-2612889/91926280"},{"state":1,"adj":[[0,1],[1,0]],"svals":[5,2],"wp":[[[0,1],1],[[0],3]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","2","-1"],["1/2","-1/2","1/2","-1/2","-1/2","-1","15/4"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-354841/4096","u":["-1","457/8849","259/8849","-171/8849","-171/8849","3126/8849","2597/17698"],"energy":"-54207181/1252876816","norm":"360388765/313219204","rayleigh":"-54207181/1441555060"},{"state":1,"adj":[[0,1],[1,0]],"svals":[5,3],"wp":[[[0],4],[[1],2]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","3/2","-1/2"],["1/2","-1/2","1/2","-1/2","-1/2","-1/2","3"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-316625/4096","u":["-1","27/550","9/220","-41/1100","-41/1100","1831/4400","369/4400"],"energy":"-54981/1548800","norm":"2298157/1936000","rayleigh":"-274905/9192628"},{"state":1,"adj":[[0,1],[1,0]],"svals":[5,3],"wp":[[[0,1],1],[[0],3],[[1],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","2","-1"],["1/2","-1/2","1/2","-1/2","-1/2","-1","7/2"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-199495/2048","u":["-1","457/8849","259/8849","-171/8849","-171/8849","3126/8849","2597/17698"],"energy":"-30475795/626438408","norm":"360388765/313219204","rayleigh":"-6095159/144155506"},{"state":1,"adj":[[0,1],[1,0]],"svals":[5,3],"wp":[[[0,1],2],[[0],2]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","1/2","1/2"],["0","19/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","15/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","15/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","15/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","5/2","-3/2"],["1/2","-1/2","1/2","-1/2","-1/2","-3/2","4"]],"counts":[1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6],"det":"-481355/4096","u":["-1","322/6099","293/12198","-137/12198","-137/12198","15853/48792","8543/48792"],"energy":"-241895045/4761318528","norm":"452261615/396776544","rayleigh":"-48379009/1085427876"}],"unresolved":[]}

==> anc/Appendix_B/certificates_6_2.json <==
{"states":[{"types":[[2,2],[6,2]],"edges":[[0,1,2]],"bits":[1],"qs":[2,2],"svals":[[5,6,7,8],[1]]},{"types":[[3,2],[5,2]],"edges":[[0,1,2]],"bits":[1],"qs":[2,2],"svals":[[4,5],[2]]},{"types":[[4,2],[4,2]],"edges":[[0,1,2]],"bits":[1],"qs":[2,2],"svals":[[3],[3]]}],"records":[{"state":0,"adj":[[0,1],[1,0]],"svals":[5,1],"wp":[[[0],4]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","9/2","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","1/2","1/2","1/2","1/2","1/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","21/4"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,6],"det":"-3/16","u":["-1","0","0","0","0","0","1/2","0"],"energy":"-3/16","norm":"5/4","rayleigh":"-3/20"},{"state":0,"adj":[[0,1],[1,0]],"svals":[6,1],"wp":[[[0],5]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","9/2","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","1/2","1/2","1/2","1/2","0","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","21/4"]],"counts":[1,1,1,1,1,1,1,1],"S":[6,0],"det":"-1/4","u":["-2/3","0","0","0","0","0","1","0"],"energy":"-5/9","norm":"13/9","rayleigh":"-5/13"},{"state":0,"adj":[[0,1],[1,0]],"svals":[7,1],"wp":[[[0],6]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","9/2","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","1/2","1/2","1/2","1/2","-1/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","21/4"]],"counts":[1,1,1,1,1,1,1,1],"S":[6],"det":"-1/4","u":["0","0","0","0","0","0","1","0"],"energy":"-1/4","norm":"1","rayleigh":"-1/4"},{"state":0,"adj":[[0,1],[1,0]],"svals":[8,1],"wp":[[[0],7]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","9/2","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","1/2","1/2","1/2","1/2","-1/2","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","21/4"]],"counts":[1,1,1,1,1,1,1,1],"S":[6],"det":"-1/2","u":["0","0","0","0","0","0","1","0"],"energy":"-1/2","norm":"1","rayleigh":"-1/2"},{"state":1,"family":"A","root":1,"s":2,"labels":[["b",0],["b",1],["b",3],["b",4],["b",5],["Y",1]],"matrix":[["29/6","-2/3","-2/3","-2/3","-2/3","-1/6"],["-2/3","29/6","-2/3","-2/3","-2/3","-1/6"],["-2/3","-2/3","23/6","-2/3","-2/3","5/6"],["-2/3","-2/3","-2/3","23/6","-2/3","5/6"],["-2/3","-2/3","-2/3","-2/3","23/6","5/6"],["-1/6","-1/6","5/6","5/6","5/6","5/6"]],"counts":[1,1,1,1,1,2],"S":[0,1,2,3,4,5],"det":"-4455/32","u":["-5/31","-5/31","-13/31","-13/31","-13/31","1"],"energy":"-5/31","norm":"2479/961","rayleigh":"-155/2479"},{"state":2,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0],2],[[1],2]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["87/20","-9/10","-9/10","-9/10","-9/10","1"],["-9/10","87/20","-9/10","-9/10","-9/10","1"],["-9/10","-9/10","67/20","-9/10","1/10","1"],["-9/10","-9/10","-9/10","67/20","1/10","1"],["-9/10","-9/10","1/10","1/10","103/30","-1/3"],["1","1","1","1","-1/3","-7/6"]],"counts":[1,1,1,1,1,2],"S":[5],"det":"-7/6","u":["0","0","0","0","0","1"],"energy":"-7/6","norm":"2","rayleigh":"-7/12"},{"state":2,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0,1],1],[[0],1],[[1],1]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["87/20","-9/10","-9/10","-9/10","-9/10","1"],["-9/10","87/20","-9/10","-9/10","-9/10","1"],["-9/10","-9/10","67/20","-9/10","1/10","1"],["-9/10","-9/10","-9/10","67/20","1/10","1"],["-9/10","-9/10","1/10","1/10","241/60","-2/3"],["1","1","1","1","-2/3","-7/12"]],"counts":[1,1,1,1,1,2],"S":[5],"det":"-7/12","u":["0","0","0","0","0","1"],"energy":"-7/12","norm":"2","rayleigh":"-7/24"},{"state":2,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0,1],2]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["87/20","-9/10","-9/10","-9/10","-9/10","1"],["-9/10","87/20","-9/10","-9/10","-9/10","1"],["-9/10","-9/10","67/20","-9/10","1/10","1"],["-9/10","-9/10","-9/10","67/20","1/10","1"],["-9/10","-9/10","1/10","1/10","23/5","-1"],["1","1","1","1","-1","0"]],"counts":[1,1,1,1,1,2],"S":[5,0],"det":"-1","u":["-20/107","0","0","0","0","1"],"energy":"-2540/11449","norm":"23298/11449","rayleigh":"-1270/11649"}],"unresolved":[]}

==> anc/Appendix_B/certificates_6_3.json <==
{"states":[{"types":[[1,0],[1,0],[1,0],[3,3],[3,3]],"edges":[[3,4,3]],"bits":[0],"qs":[0,0,0,0,0],"svals":[[6,7,8,9,10],[6,7,8,9,10],[6,7,8,9,10],[4,5],[4,5]]},{"types":[[1,0],[1,0],[1,0],[3,3],[3,3]],"edges":[[3,4,3]],"bits":[1],"qs":[0,0,0,3,3],"svals":[[6,7,8,9,10],[6,7,8,9,10],[6,7,8,9,10],[4,5,6,7],[4,5,6,7]]},{"types":[[1,0],[1,0],[3,3],[4,3]],"edges":[[2,3,3]],"bits":[0],"qs":[0,0,0,0],"svals":[[6,7,8,9,10],[6,7,8,9,10],[4,5],[3]]},{"types":[[1,0],[1,0],[3,3],[4,3]],"edges":[[2,3,3]],"bits":[1],"qs":[0,0,3,3],"svals":[[6,7,8,9,10],[6,7,8,9,10],[4,5,6,7],[3,4]]},{"types":[[1,0],[1,1],[1,1],[1,1],[5,3]],"edges":[[1,4,1],[2,4,1],[3,4,1]],"bits":[0,0,1],"qs":[0,0,0,1,1],"svals":[[6,7,8,9,10],[6,7,8,9,10,11,12],[6,7,8,9,10,11,12],[6,7,8,9,10,11,12,13],[2]]},{"types":[[1,0],[1,1],[1,1],[1,1],[5,3]],"edges":[[1,4,1],[2,4,1],[3,4,1]],"bits":[0,1,0],"qs":[0,0,1,0,1],"svals":[[6,7,8,9,10],[6,7,8,9,10,11,12],[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12],[2]]},{"types":[[1,0],[1,1],[1,1],[1,1],[5,3]],"edges":[[1,4,1],[2,4,1],[3,4,1]],"bits":[0,1,1],"qs":[0,0,1,1,2],"svals":[[6,7,8,9,10],[6,7,8,9,10,11,12],[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12,13],[2]]},{"types":[[1,0],[1,1],[1,1],[1,1],[5,3]],"edges":[[1,4,1],[2,4,1],[3,4,1]],"bits":[1,0,0],"qs":[0,1,0,0,1],"svals":[[6,7,8,9,10],[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12],[6,7,8,9,10,11,12],[2]]},{"types":[[1,0],[1,1],[1,1],[1,1],[5,3]],"edges":[[1,4,1],[2,4,1],[3,4,1]],"bits":[1,0,1],"qs":[0,1,0,1,2],"svals":[[6,7,8,9,10],[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12],[6,7,8,9,10,11,12,13],[2]]},{"types":[[1,0],[1,1],[1,1],[1,1],[5,3]],"edges":[[1,4,1],[2,4,1],[3,4,1]],"bits":[1,1,0],"qs":[0,1,1,0,2],"svals":[[6,7,8,9,10],[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12],[2]]},{"types":[[1,0],[1,1],[1,1],[1,1],[5,3]],"edges":[[1,4,1],[2,4,1],[3,4,1]],"bits":[1,1,1],"qs":[0,1,1,1,3],"svals":[[6,7,8,9,10],[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12,13],[3]]},{"types":[[1,0],[1,1],[2,2],[5,3]],"edges":[[1,3,1],[2,3,2]],"bits":[0,1],"qs":[0,0,2,2],"svals":[[6,7,8,9,10],[6,7,8,9,10,11,12],[5,6,7,8,9],[2]]},{"types":[[1,0],[1,1],[2,2],[5,3]],"edges":[[1,3,1],[2,3,2]],"bits":[1,0],"qs":[0,1,0,1],"svals":[[6,7,8,9,10],[6,7,8,9,10,11,12,13],[5,6,7,8],[2]]},{"types":[[1,0],[1,1],[2,2],[5,3]],"edges":[[1,3,1],[2,3,2]],"bits":[1,1],"qs":[0,1,2,3],"svals":[[6,7,8,9,10],[6,7,8,9,10,11,12,13],[5,6,7,8,9],[2,3]]},{"types":[[1,0],[2,0],[3,3],[3,3]],"edges":[[2,3,3]],"bits":[0],"qs":[0,0,0,0],"svals":[[6,7,8,9,10],[5,6],[4,5],[4,5]]},{"types":[[1,0],[2,0],[3,3],[3,3]],"edges":[[2,3,3]],"bits":[1],"qs":[0,0,3,3],"svals":[[6,7,8,9,10],[5,6],[4,5,6,7],[4,5,6,7]]},{"types":[[1,0],[2,1],[2,2],[4,3]],"edges":[[1,3,1],[2,3,2]],"bits":[0,0],"qs":[0,0,0,0],"svals":[[6,7,8,9,10],[5,6,7],[5,6,7,8],[3]]},{"types":[[1,0],[2,1],[2,2],[4,3]],"edges":[[1,3,1],[2,3,2]],"bits":[0,1],"qs":[0,0,2,2],"svals":[[6,7,8,9,10],[5,6,7],[5,6,7,8,9],[3,4]]},{"types":[[1,0],[2,1],[2,2],[4,3]],"edges":[[1,3,1],[2,3,2]],"bits":[1,0],"qs":[0,1,0,1],"svals":[[6,7,8,9,10],[5,6,7,8],[5,6,7,8],[3,4]]},{"types":[[1,0],[2,1],[2,2],[4,3]],"edges":[[1,3,1],[2,3,2]],"bits":[1,1],"qs":[0,1,2,3],"svals":[[6,7,8,9,10],[5,6,7,8],[5,6,7,8,9],[3,4]]},{"types":[[1,0],[3,3],[5,3]],"edges":[[1,2,3]],"bits":[1],"qs":[0,3,3],"svals":[[6,7,8,9,10],[4,5,6,7],[2,3]]},{"types":[[1,0],[4,3],[4,3]],"edges":[[1,2,3]],"bits":[0],"qs":[0,0,0],"svals":[[6,7,8,9,10],[3],[3]]},{"types":[[1,0],[4,3],[4,3]],"edges":[[1,2,3]],"bits":[1],"qs":[0,3,3],"svals":[[6,7,8,9,10],[3,4],[3,4]]},{"types":[[1,1],[1,1],[1,1],[6,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[0,0,1],"qs":[0,0,1,1],"svals":[[6,7,8,9,10,11,12],[6,7,8,9,10,11,12],[6,7,8,9,10,11,12,13],[1]]},{"types":[[1,1],[1,1],[1,1],[6,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[0,1,0],"qs":[0,1,0,1],"svals":[[6,7,8,9,10,11,12],[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12],[1]]},{"types":[[1,1],[1,1],[1,1],[6,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[1,0,0],"qs":[1,0,0,1],"svals":[[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12],[6,7,8,9,10,11,12],[1]]},{"types":[[1,1],[1,1],[2,1],[5,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[0,0,1],"qs":[0,0,1,1],"svals":[[6,7,8,9,10,11,12],[6,7,8,9,10,11,12],[5,6,7,8],[2]]},{"types":[[1,1],[1,1],[2,1],[5,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[0,1,0],"qs":[0,1,0,1],"svals":[[6,7,8,9,10,11,12],[6,7,8,9,10,11,12,13],[5,6,7],[2]]},{"types":[[1,1],[1,1],[2,1],[5,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[0,1,1],"qs":[0,1,1,2],"svals":[[6,7,8,9,10,11,12],[6,7,8,9,10,11,12,13],[5,6,7,8],[2]]},{"types":[[1,1],[1,1],[2,1],[5,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[1,0,0],"qs":[1,0,0,1],"svals":[[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12],[5,6,7],[2]]},{"types":[[1,1],[1,1],[2,1],[5,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[1,0,1],"qs":[1,0,1,2],"svals":[[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12],[5,6,7,8],[2]]},{"types":[[1,1],[1,1],[2,1],[5,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[1,1,0],"qs":[1,1,0,2],"svals":[[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12,13],[5,6,7],[2]]},{"types":[[1,1],[1,1],[2,1],[5,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[1,1,1],"qs":[1,1,1,3],"svals":[[6,7,8,9,10,11,12,13],[6,7,8,9,10,11,12,13],[5,6,7,8],[3]]},{"types":[[1,1],[2,2],[6,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,1],"qs":[0,2,2],"svals":[[6,7,8,9,10,11,12],[5,6,7,8,9],[1]]},{"types":[[1,1],[2,2],[6,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,0],"qs":[1,0,1],"svals":[[6,7,8,9,10,11,12,13],[5,6,7,8],[1]]},{"types":[[1,1],[2,2],[6,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,1],"qs":[1,2,3],"svals":[[6,7,8,9,10,11,12,13],[5,6,7,8,9],[2]]},{"types":[[1,1],[3,2],[5,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,1],"qs":[0,2,2],"svals":[[6,7,8,9,10,11,12],[4,5,6],[2]]},{"types":[[1,1],[3,2],[5,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,0],"qs":[1,0,1],"svals":[[6,7,8,9,10,11,12,13],[4,5],[2]]},{"types":[[1,1],[3,2],[5,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,1],"qs":[1,2,3],"svals":[[6,7,8,9,10,11,12,13],[4,5,6],[2,3]]},{"types":[[2,0],[3,3],[4,3]],"edges":[[1,2,3]],"bits":[0],"qs":[0,0,0],"svals":[[5,6],[4,5],[3]]},{"types":[[2,0],[3,3],[4,3]],"edges":[[1,2,3]],"bits":[1],"qs":[0,3,3],"svals":[[5,6],[4,5,6,7],[3,4]]},{"types":[[2,1],[2,2],[5,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,1],"qs":[0,2,2],"svals":[[5,6,7],[5,6,7,8,9],[2]]},{"types":[[2,1],[2,2],[5,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,0],"qs":[1,0,1],"svals":[[5,6,7,8],[5,6,7,8],[2]]},{"types":[[2,1],[2,2],[5,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,1],"qs":[1,2,3],"svals":[[5,6,7,8],[5,6,7,8,9],[2,3]]},{"types":[[2,1],[3,2],[4,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,0],"qs":[0,0,0],"svals":[[5,6,7],[4,5],[3]]},{"types":[[2,1],[3,2],[4,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,1],"qs":[0,2,2],"svals":[[5,6,7],[4,5,6],[3,4]]},{"types":[[2,1],[3,2],[4,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,0],"qs":[1,0,1],"svals":[[5,6,7,8],[4,5],[3,4]]},{"types":[[2,1],[3,2],[4,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,1],"qs":[1,2,3],"svals":[[5,6,7,8],[4,5,6],[3,4]]},{"types":[[2,2],[3,1],[4,3]],"edges":[[0,2,2],[1,2,1]],"bits":[0,0],"qs":[0,0,0],"svals":[[5,6,7,8],[4,5],[3]]},{"types":[[2,2],[3,1],[4,3]],"edges":[[0,2,2],[1,2,1]],"bits":[0,1],"qs":[0,1,1],"svals":[[5,6,7,8],[4,5],[3,4]]},{"types":[[2,2],[3,1],[4,3]],"edges":[[0,2,2],[1,2,1]],"bits":[1,0],"qs":[2,0,2],"svals":[[5,6,7,8,9],[4,5],[3,4]]},{"types":[[2,2],[3,1],[4,3]],"edges":[[0,2,2],[1,2,1]],"bits":[1,1],"qs":[2,1,3],"svals":[[5,6,7,8,9],[4,5],[3,4]]},{"types":[[3,0],[3,3],[3,3]],"edges":[[1,2,3]],"bits":[0],"qs":[0,0,0],"svals":[[4],[4,5],[4,5]]},{"types":[[3,0],[3,3],[3,3]],"edges":[[1,2,3]],"bits":[1],"qs":[0,3,3],"svals":[[4],[4,5,6,7],[4,5,6,7]]},{"types":[[3,1],[3,2],[3,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,0],"qs":[0,0,0],"svals":[[4,5],[4,5],[4,5]]},{"types":[[3,1],[3,2],[3,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,1],"qs":[0,2,2],"svals":[[4,5],[4,5,6],[4,5,6]]},{"types":[[3,1],[3,2],[3,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,0],"qs":[1,0,1],"svals":[[4,5],[4,5],[4,5,6]]},{"types":[[3,1],[3,2],[3,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,1],"qs":[1,2,3],"svals":[[4,5],[4,5,6],[4,5,6,7]]},{"types":[[3,2],[3,2],[3,2]],"edges":[[0,1,1],[0,2,1],[1,2,1]],"bits":[0,0,0],"qs":[0,0,0],"svals":[[4,5],[4,5],[4,5]]},{"types":[[3,2],[3,2],[3,2]],"edges":[[0,1,1],[0,2,1],[1,2,1]],"bits":[0,0,1],"qs":[0,1,1],"svals":[[4,5],[4,5],[4,5]]},{"types":[[3,2],[3,2],[3,2]],"edges":[[0,1,1],[0,2,1],[1,2,1]],"bits":[0,1,0],"qs":[1,0,1],"svals":[[4,5],[4,5],[4,5]]},{"types":[[3,2],[3,2],[3,2]],"edges":[[0,1,1],[0,2,1],[1,2,1]],"bits":[0,1,1],"qs":[1,1,2],"svals":[[4,5],[4,5],[4,5,6]]},{"types":[[3,2],[3,2],[3,2]],"edges":[[0,1,1],[0,2,1],[1,2,1]],"bits":[1,0,0],"qs":[1,1,0],"svals":[[4,5],[4,5],[4,5]]},{"types":[[3,2],[3,2],[3,2]],"edges":[[0,1,1],[0,2,1],[1,2,1]],"bits":[1,0,1],"qs":[1,2,1],"svals":[[4,5],[4,5,6],[4,5]]},{"types":[[3,2],[3,2],[3,2]],"edges":[[0,1,1],[0,2,1],[1,2,1]],"bits":[1,1,0],"qs":[2,1,1],"svals":[[4,5,6],[4,5],[4,5]]},{"types":[[3,2],[3,2],[3,2]],"edges":[[0,1,1],[0,2,1],[1,2,1]],"bits":[1,1,1],"qs":[2,2,2],"svals":[[4,5,6],[4,5,6],[4,5,6]]},{"types":[[3,3],[6,3]],"edges":[[0,1,3]],"bits":[1],"qs":[3,3],"svals":[[4,5,6,7],[1,2]]},{"types":[[4,3],[5,3]],"edges":[[0,1,3]],"bits":[1],"qs":[3,3],"svals":[[3,4],[2,3]]}],"records":[{"state":0,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","47/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","47/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","47/12","1/3"],["1","-1","-1","1/3","1/3","1/3","7/2"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-1/8","u":["-1","0","0","0","0","0","1/4"],"energy":"-1/32","norm":"9/8","rayleigh":"-1/36"},{"state":1,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","47/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","47/12","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","47/12","1/3"],["1","-1","-1","1/3","1/3","1/3","4"]],"counts":[1,1,1,1,1,1,2],"S":[0,6,1],"det":"-1/4","u":["-1","1/26","0","0","0","0","1/4"],"energy":"-15/1352","norm":"1523/1352","rayleigh":"-15/1523"},{"state":2,"family":"A","root":2,"s":4,"labels":[["b",0],["b",1],["b",2],["Y",2]],"matrix":[["13/4","-3/2","-3/2","1"],["-3/2","13/4","-3/2","1"],["-3/2","-3/2","13/4","1"],["1","1","1","4"]],"counts":[1,1,1,4],"S":[0,1,2,3],"det":"-361/8","u":["-1","-1","-1","1/4"],"energy":"-1/2","norm":"13/4","rayleigh":"-2/13"},{"state":2,"family":"A","root":2,"s":5,"labels":[["b",0],["b",1],["b",2],["Y",2]],"matrix":[["3","-3/2","-3/2","3/2"],["-3/2","3","-3/2","3/2"],["-3/2","-3/2","3","3/2"],["3/2","3/2","3/2","27/4"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-2187/16","u":["1","1","11/17","-6/17"],"energy":"-27/17","norm":"879/289","rayleigh":"-153/293"},{"state":3,"family":"B","root":3,"labels":[["c",3],["b",0],["b",1],["b",2],["b",4],["b",5],["P",3]],"matrix":[["1/2","0","0","0","0","0","1/2"],["0","24/5","-19/20","-19/20","-1/2","-7/10","1/20"],["0","-19/20","24/5","-19/20","-1/2","-7/10","1/20"],["0","-19/20","-19/20","24/5","-1/2","-7/10","1/20"],["0","-1/2","-1/2","-1/2","4","-1/2","0"],["0","-7/10","-7/10","-7/10","-1/2","43/10","3/10"],["1/2","1/20","1/20","1/20","0","3/10","1/20"]],"counts":[1,1,1,1,1,1,1],"S":[0,6],"det":"-9/40","u":["-1","0","0","0","0","0","1"],"energy":"-9/20","norm":"2","rayleigh":"-9/40"},{"state":4,"family":"A","root":1,"s":6,"labels":[["b",0],["Y",1]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":4,"family":"A","root":1,"s":7,"labels":[["b",0],["Y",1]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":4,"family":"A","root":1,"s":8,"labels":[["b",0],["Y",1]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":4,"family":"A","root":1,"s":9,"labels":[["b",0],["Y",1]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":4,"family":"A","root":1,"s":10,"labels":[["b",0],["Y",1]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":4,"family":"A","root":1,"s":11,"labels":[["b",0],["Y",1]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":4,"family":"A","root":1,"s":12,"labels":[["b",0],["Y",1]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":5,"family":"A","root":1,"s":6,"labels":[["b",0],["Y",1]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":5,"family":"A","root":1,"s":7,"labels":[["b",0],["Y",1]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":5,"family":"A","root":1,"s":8,"labels":[["b",0],["Y",1]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":5,"family":"A","root":1,"s":9,"labels":[["b",0],["Y",1]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":5,"family":"A","root":1,"s":10,"labels":[["b",0],["Y",1]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":5,"family":"A","root":1,"s":11,"labels":[["b",0],["Y",1]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":5,"family":"A","root":1,"s":12,"labels":[["b",0],["Y",1]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":6,"family":"A","root":1,"s":6,"labels":[["b",0],["Y",1]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":6,"family":"A","root":1,"s":7,"labels":[["b",0],["Y",1]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":6,"family":"A","root":1,"s":8,"labels":[["b",0],["Y",1]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":6,"family":"A","root":1,"s":9,"labels":[["b",0],["Y",1]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":6,"family":"A","root":1,"s":10,"labels":[["b",0],["Y",1]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":6,"family":"A","root":1,"s":11,"labels":[["b",0],["Y",1]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":6,"family":"A","root":1,"s":12,"labels":[["b",0],["Y",1]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":7,"family":"A","root":2,"s":6,"labels":[["b",1],["Y",2]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":7,"family":"A","root":2,"s":7,"labels":[["b",1],["Y",2]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":7,"family":"A","root":2,"s":8,"labels":[["b",1],["Y",2]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":7,"family":"A","root":2,"s":9,"labels":[["b",1],["Y",2]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":7,"family":"A","root":2,"s":10,"labels":[["b",1],["Y",2]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":7,"family":"A","root":2,"s":11,"labels":[["b",1],["Y",2]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":7,"family":"A","root":2,"s":12,"labels":[["b",1],["Y",2]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":8,"family":"A","root":2,"s":6,"labels":[["b",1],["Y",2]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":8,"family":"A","root":2,"s":7,"labels":[["b",1],["Y",2]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":8,"family":"A","root":2,"s":8,"labels":[["b",1],["Y",2]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":8,"family":"A","root":2,"s":9,"labels":[["b",1],["Y",2]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":8,"family":"A","root":2,"s":10,"labels":[["b",1],["Y",2]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":8,"family":"A","root":2,"s":11,"labels":[["b",1],["Y",2]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":8,"family":"A","root":2,"s":12,"labels":[["b",1],["Y",2]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":9,"family":"A","root":3,"s":6,"labels":[["b",2],["Y",3]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":9,"family":"A","root":3,"s":7,"labels":[["b",2],["Y",3]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":9,"family":"A","root":3,"s":8,"labels":[["b",2],["Y",3]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":9,"family":"A","root":3,"s":9,"labels":[["b",2],["Y",3]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":9,"family":"A","root":3,"s":10,"labels":[["b",2],["Y",3]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":9,"family":"A","root":3,"s":11,"labels":[["b",2],["Y",3]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":9,"family":"A","root":3,"s":12,"labels":[["b",2],["Y",3]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":10,"family":"A","root":4,"s":3,"labels":[["b",0],["b",1],["b",2],["b",4],["b",5],["Y",4]],"matrix":[["55/12","-2/3","-2/3","-2/3","-2/3","1/3"],["-2/3","55/12","-2/3","-2/3","-2/3","1/3"],["-2/3","-2/3","55/12","-2/3","-2/3","1/3"],["-2/3","-2/3","-2/3","43/12","-2/3","4/3"],["-2/3","-2/3","-2/3","-2/3","43/12","4/3"],["1/3","1/3","1/3","4/3","4/3","7/3"]],"counts":[1,1,1,1,1,3],"S":[0,1,2,3,4,5],"det":"-22491/1024","u":["-44/109","-44/109","-44/109","-80/109","-80/109","1"],"energy":"-3/109","norm":"54251/11881","rayleigh":"-327/54251"},{"state":11,"family":"A","root":1,"s":6,"labels":[["b",0],["Y",1]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":11,"family":"A","root":1,"s":7,"labels":[["b",0],["Y",1]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":11,"family":"A","root":1,"s":8,"labels":[["b",0],["Y",1]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":11,"family":"A","root":1,"s":9,"labels":[["b",0],["Y",1]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":11,"family":"A","root":1,"s":10,"labels":[["b",0],["Y",1]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":11,"family":"A","root":1,"s":11,"labels":[["b",0],["Y",1]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":11,"family":"A","root":1,"s":12,"labels":[["b",0],["Y",1]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":12,"family":"A","root":2,"s":5,"labels":[["b",1],["b",2],["Y",2]],"matrix":[["25/12","-29/12","4/3"],["-29/12","25/12","4/3"],["4/3","4/3","22/3"]],"counts":[1,1,5],"S":[0,1],"det":"-3/2","u":["1","25/29","0"],"energy":"-450/841","norm":"1466/841","rayleigh":"-225/733"},{"state":12,"family":"A","root":2,"s":6,"labels":[["b",1],["b",2],["Y",2]],"matrix":[["11/6","-29/12","11/6"],["-29/12","11/6","11/6"],["11/6","11/6","34/3"]],"counts":[1,1,6],"S":[0,1],"det":"-119/48","u":["1","22/29","0"],"energy":"-1309/1682","norm":"1325/841","rayleigh":"-1309/2650"},{"state":12,"family":"A","root":2,"s":7,"labels":[["b",1],["b",2],["Y",2]],"matrix":[["19/12","-29/12","7/3"],["-29/12","19/12","7/3"],["7/3","7/3","49/3"]],"counts":[1,1,7],"S":[0,1],"det":"-10/3","u":["1","19/29","0"],"energy":"-760/841","norm":"1202/841","rayleigh":"-380/601"},{"state":12,"family":"A","root":2,"s":8,"labels":[["b",1],["b",2],["Y",2]],"matrix":[["4/3","-29/12","17/6"],["-29/12","4/3","17/6"],["17/6","17/6","61/3"]],"counts":[1,1,8],"S":[0,1],"det":"-65/16","u":["1","16/29","0"],"energy":"-780/841","norm":"1097/841","rayleigh":"-780/1097"},{"state":13,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","5","-3/4","-1/2","-1/2","-1/2","-1/2"],["0","-3/4","5","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","47/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","9/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","9/2","0"],["1","-1/2","-1/2","1/3","0","0","11/3"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-1/12","u":["-1","0","0","0","0","0","1/4"],"energy":"-1/48","norm":"9/8","rayleigh":"-1/54"},{"state":14,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","47/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","4","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-3/4","4","1/2"],["1","-1","-1","1/3","1/2","1/2","19/6"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-5/24","u":["-1","0","0","0","0","0","1/4"],"energy":"-5/96","norm":"9/8","rayleigh":"-5/108"},{"state":15,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","47/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","4","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-3/4","4","1/2"],["1","-1","-1","1/3","1/2","1/2","11/3"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-1/12","u":["-1","0","0","0","0","0","1/4"],"energy":"-1/48","norm":"9/8","rayleigh":"-1/54"},{"state":16,"family":"A","root":1,"s":5,"labels":[["b",0],["b",4],["Y",1]],"matrix":[["9/4","-2","3/4"],["-2","7/4","3/2"],["3/4","3/2","31/4"]],"counts":[1,1,5],"S":[0,1],"det":"-1/16","u":["8/9","1","0"],"energy":"-1/36","norm":"145/81","rayleigh":"-9/580"},{"state":16,"family":"A","root":1,"s":6,"labels":[["b",0],["b",4],["Y",1]],"matrix":[["2","-2","5/4"],["-2","3/2","2"],["5/4","2","47/4"]],"counts":[1,1,6],"S":[0,1],"det":"-1","u":["1","1","0"],"energy":"-1/2","norm":"2","rayleigh":"-1/4"},{"state":16,"family":"A","root":1,"s":7,"labels":[["b",0],["b",4],["Y",1]],"matrix":[["7/4","-2","7/4"],["-2","5/4","5/2"],["7/4","5/2","67/4"]],"counts":[1,1,7],"S":[0,1],"det":"-29/16","u":["1","7/8","0"],"energy":"-203/256","norm":"113/64","rayleigh":"-203/452"},{"state":17,"family":"A","root":1,"s":5,"labels":[["b",0],["b",4],["Y",1]],"matrix":[["23/10","-2","7/10"],["-2","7/4","3/2"],["7/10","3/2","39/5"]],"counts":[1,1,5],"S":[0,1,2],"det":"-803/80","u":["-169/194","-1","1/194"],"energy":"-803/75272","norm":"33101/18818","rayleigh":"-803/132404"},{"state":17,"family":"A","root":1,"s":6,"labels":[["b",0],["b",4],["Y",1]],"matrix":[["41/20","-2","6/5"],["-2","3/2","2"],["6/5","2","59/5"]],"counts":[1,1,6],"S":[0,1],"det":"-37/40","u":["40/41","1","0"],"energy":"-37/82","norm":"3281/1681","rayleigh":"-1517/6562"},{"state":17,"family":"A","root":1,"s":7,"labels":[["b",0],["b",4],["Y",1]],"matrix":[["9/5","-2","17/10"],["-2","5/4","5/2"],["17/10","5/2","84/5"]],"counts":[1,1,7],"S":[0,1],"det":"-7/4","u":["1","9/10","0"],"energy":"-63/80","norm":"181/100","rayleigh":"-315/724"},{"state":18,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","59/12","-5/6","-1/2","-1/2","-1/2","-1/3"],["0","-5/6","59/12","-1/2","-1/2","-1/2","-1/3"],["0","-1/2","-1/2","47/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","9/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","9/2","0"],["1","-1/3","-1/3","1/3","0","0","10/3"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-1/6","u":["-1","0","0","0","0","0","1/4"],"energy":"-1/24","norm":"9/8","rayleigh":"-1/27"},{"state":19,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","5","-3/4","-1/2","-1/2","-1/2","-1/2"],["0","-3/4","5","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","47/12","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","9/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","9/2","0"],["1","-1/2","-1/2","1/3","0","0","11/3"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-1/12","u":["-1","0","0","0","0","0","1/4"],"energy":"-1/48","norm":"9/8","rayleigh":"-1/54"},{"state":20,"family":"B","root":3,"labels":[["c",3],["b",0],["b",1],["b",2],["b",4],["b",5],["P",3]],"matrix":[["1/2","0","0","0","0","0","1/2"],["0","29/6","-11/12","-11/12","-2/3","-2/3","1/12"],["0","-11/12","29/6","-11/12","-2/3","-2/3","1/12"],["0","-11/12","-11/12","29/6","-2/3","-2/3","1/12"],["0","-2/3","-2/3","-2/3","13/3","-2/3","1/3"],["0","-2/3","-2/3","-2/3","-2/3","13/3","1/3"],["1/2","1/12","1/12","1/12","1/3","1/3","-5/12"]],"counts":[1,1,1,1,1,1,1],"S":[6],"det":"-5/12","u":["0","0","0","0","0","0","1"],"energy":"-5/12","norm":"1","rayleigh":"-5/12"},{"state":21,"family":"A","root":1,"s":3,"labels":[["b",0],["b",1],["b",2],["b",4],["Y",1]],"matrix":[["233/60","-67/60","-67/60","-19/20","4/5"],["-67/60","233/60","-67/60","-19/20","4/5"],["-67/60","-67/60","233/60","-19/20","4/5"],["-19/20","-19/20","-19/20","33/10","13/10"],["4/5","4/5","4/5","13/10","4/5"]],"counts":[1,1,1,1,3],"S":[0,1,2,4],"det":"-15","u":["-16/33","-16/33","-16/33","0","1"],"energy":"-4/11","norm":"1345/363","rayleigh":"-132/1345"},{"state":22,"family":"B","root":3,"labels":[["c",3],["b",0],["b",1],["b",2],["b",4],["b",5],["P",3]],"matrix":[["1/2","0","0","0","0","0","1/2"],["0","97/20","-9/10","-9/10","-7/10","-7/10","1/10"],["0","-9/10","97/20","-9/10","-7/10","-7/10","1/10"],["0","-9/10","-9/10","97/20","-7/10","-7/10","1/10"],["0","-7/10","-7/10","-7/10","43/10","-1/2","3/10"],["0","-7/10","-7/10","-7/10","-1/2","43/10","3/10"],["1/2","1/10","1/10","1/10","3/10","3/10","-2/5"]],"counts":[1,1,1,1,1,1,1],"S":[6],"det":"-2/5","u":["0","0","0","0","0","0","1"],"energy":"-2/5","norm":"1","rayleigh":"-2/5"},{"state":23,"family":"A","root":0,"s":6,"labels":[["b",0],["Y",0]],"matrix":[["-3/4","3/2"],["3/2","12"]],"counts":[1,6],"S":[0],"det":"-3/4","u":["1","0"],"energy":"-3/4","norm":"1","rayleigh":"-3/4"},{"state":23,"family":"A","root":0,"s":7,"labels":[["b",0],["Y",0]],"matrix":[["-1","2"],["2","69/4"]],"counts":[1,7],"S":[0],"det":"-1","u":["1","0"],"energy":"-1","norm":"1","rayleigh":"-1"},{"state":23,"family":"A","root":0,"s":8,"labels":[["b",0],["Y",0]],"matrix":[["-5/4","5/2"],["5/2","43/2"]],"counts":[1,8],"S":[0],"det":"-5/4","u":["1","0"],"energy":"-5/4","norm":"1","rayleigh":"-5/4"},{"state":23,"family":"A","root":0,"s":9,"labels":[["b",0],["Y",0]],"matrix":[["-3/2","3"],["3","105/4"]],"counts":[1,9],"S":[0],"det":"-3/2","u":["1","0"],"energy":"-3/2","norm":"1","rayleigh":"-3/2"},{"state":23,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-7/4","7/2"],["7/2","63/2"]],"counts":[1,10],"S":[0],"det":"-7/4","u":["1","0"],"energy":"-7/4","norm":"1","rayleigh":"-7/4"},{"state":23,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-2","4"],["4","149/4"]],"counts":[1,11],"S":[0],"det":"-2","u":["1","0"],"energy":"-2","norm":"1","rayleigh":"-2"},{"state":23,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-9/4","9/2"],["9/2","87/2"]],"counts":[1,12],"S":[0],"det":"-9/4","u":["1","0"],"energy":"-9/4","norm":"1","rayleigh":"-9/4"},{"state":24,"family":"A","root":0,"s":6,"labels":[["b",0],["Y",0]],"matrix":[["-3/4","3/2"],["3/2","12"]],"counts":[1,6],"S":[0],"det":"-3/4","u":["1","0"],"energy":"-3/4","norm":"1","rayleigh":"-3/4"},{"state":24,"family":"A","root":0,"s":7,"labels":[["b",0],["Y",0]],"matrix":[["-1","2"],["2","69/4"]],"counts":[1,7],"S":[0],"det":"-1","u":["1","0"],"energy":"-1","norm":"1","rayleigh":"-1"},{"state":24,"family":"A","root":0,"s":8,"labels":[["b",0],["Y",0]],"matrix":[["-5/4","5/2"],["5/2","43/2"]],"counts":[1,8],"S":[0],"det":"-5/4","u":["1","0"],"energy":"-5/4","norm":"1","rayleigh":"-5/4"},{"state":24,"family":"A","root":0,"s":9,"labels":[["b",0],["Y",0]],"matrix":[["-3/2","3"],["3","105/4"]],"counts":[1,9],"S":[0],"det":"-3/2","u":["1","0"],"energy":"-3/2","norm":"1","rayleigh":"-3/2"},{"state":24,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-7/4","7/2"],["7/2","63/2"]],"counts":[1,10],"S":[0],"det":"-7/4","u":["1","0"],"energy":"-7/4","norm":"1","rayleigh":"-7/4"},{"state":24,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-2","4"],["4","149/4"]],"counts":[1,11],"S":[0],"det":"-2","u":["1","0"],"energy":"-2","norm":"1","rayleigh":"-2"},{"state":24,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-9/4","9/2"],["9/2","87/2"]],"counts":[1,12],"S":[0],"det":"-9/4","u":["1","0"],"energy":"-9/4","norm":"1","rayleigh":"-9/4"},{"state":25,"family":"A","root":1,"s":6,"labels":[["b",1],["Y",1]],"matrix":[["-3/4","3/2"],["3/2","12"]],"counts":[1,6],"S":[0],"det":"-3/4","u":["1","0"],"energy":"-3/4","norm":"1","rayleigh":"-3/4"},{"state":25,"family":"A","root":1,"s":7,"labels":[["b",1],["Y",1]],"matrix":[["-1","2"],["2","69/4"]],"counts":[1,7],"S":[0],"det":"-1","u":["1","0"],"energy":"-1","norm":"1","rayleigh":"-1"},{"state":25,"family":"A","root":1,"s":8,"labels":[["b",1],["Y",1]],"matrix":[["-5/4","5/2"],["5/2","43/2"]],"counts":[1,8],"S":[0],"det":"-5/4","u":["1","0"],"energy":"-5/4","norm":"1","rayleigh":"-5/4"},{"state":25,"family":"A","root":1,"s":9,"labels":[["b",1],["Y",1]],"matrix":[["-3/2","3"],["3","105/4"]],"counts":[1,9],"S":[0],"det":"-3/2","u":["1","0"],"energy":"-3/2","norm":"1","rayleigh":"-3/2"},{"state":25,"family":"A","root":1,"s":10,"labels":[["b",1],["Y",1]],"matrix":[["-7/4","7/2"],["7/2","63/2"]],"counts":[1,10],"S":[0],"det":"-7/4","u":["1","0"],"energy":"-7/4","norm":"1","rayleigh":"-7/4"},{"state":25,"family":"A","root":1,"s":11,"labels":[["b",1],["Y",1]],"matrix":[["-2","4"],["4","149/4"]],"counts":[1,11],"S":[0],"det":"-2","u":["1","0"],"energy":"-2","norm":"1","rayleigh":"-2"},{"state":25,"family":"A","root":1,"s":12,"labels":[["b",1],["Y",1]],"matrix":[["-9/4","9/2"],["9/2","87/2"]],"counts":[1,12],"S":[0],"det":"-9/4","u":["1","0"],"energy":"-9/4","norm":"1","rayleigh":"-9/4"},{"state":26,"family":"A","root":0,"s":6,"labels":[["b",0],["Y",0]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":26,"family":"A","root":0,"s":7,"labels":[["b",0],["Y",0]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":26,"family":"A","root":0,"s":8,"labels":[["b",0],["Y",0]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":26,"family":"A","root":0,"s":9,"labels":[["b",0],["Y",0]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":26,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":26,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":26,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":27,"family":"A","root":0,"s":6,"labels":[["b",0],["Y",0]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":27,"family":"A","root":0,"s":7,"labels":[["b",0],["Y",0]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":27,"family":"A","root":0,"s":8,"labels":[["b",0],["Y",0]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":27,"family":"A","root":0,"s":9,"labels":[["b",0],["Y",0]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":27,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":27,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":27,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":28,"family":"A","root":0,"s":6,"labels":[["b",0],["Y",0]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":28,"family":"A","root":0,"s":7,"labels":[["b",0],["Y",0]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":28,"family":"A","root":0,"s":8,"labels":[["b",0],["Y",0]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":28,"family":"A","root":0,"s":9,"labels":[["b",0],["Y",0]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":28,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":28,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":28,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":29,"family":"A","root":1,"s":6,"labels":[["b",1],["Y",1]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":29,"family":"A","root":1,"s":7,"labels":[["b",1],["Y",1]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":29,"family":"A","root":1,"s":8,"labels":[["b",1],["Y",1]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":29,"family":"A","root":1,"s":9,"labels":[["b",1],["Y",1]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":29,"family":"A","root":1,"s":10,"labels":[["b",1],["Y",1]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":29,"family":"A","root":1,"s":11,"labels":[["b",1],["Y",1]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":29,"family":"A","root":1,"s":12,"labels":[["b",1],["Y",1]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":30,"family":"A","root":1,"s":6,"labels":[["b",1],["Y",1]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":30,"family":"A","root":1,"s":7,"labels":[["b",1],["Y",1]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":30,"family":"A","root":1,"s":8,"labels":[["b",1],["Y",1]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":30,"family":"A","root":1,"s":9,"labels":[["b",1],["Y",1]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":30,"family":"A","root":1,"s":10,"labels":[["b",1],["Y",1]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":30,"family":"A","root":1,"s":11,"labels":[["b",1],["Y",1]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":30,"family":"A","root":1,"s":12,"labels":[["b",1],["Y",1]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":31,"family":"A","root":2,"s":5,"labels":[["b",2],["b",3],["Y",2]],"matrix":[["2","-13/6","7/6"],["-13/6","19/12","11/6"],["7/6","11/6","7"]],"counts":[1,1,5],"S":[0,1],"det":"-55/36","u":["1","12/13","0"],"energy":"-110/169","norm":"313/169","rayleigh":"-110/313"},{"state":31,"family":"A","root":2,"s":6,"labels":[["b",2],["b",3],["Y",2]],"matrix":[["7/4","-13/6","5/3"],["-13/6","4/3","7/3"],["5/3","7/3","11"]],"counts":[1,1,6],"S":[0,1],"det":"-85/36","u":["1","21/26","0"],"energy":"-595/676","norm":"1117/676","rayleigh":"-595/1117"},{"state":31,"family":"A","root":2,"s":7,"labels":[["b",2],["b",3],["Y",2]],"matrix":[["3/2","-13/6","13/6"],["-13/6","13/12","17/6"],["13/6","17/6","16"]],"counts":[1,1,7],"S":[0,1],"det":"-221/72","u":["1","9/13","0"],"energy":"-51/52","norm":"250/169","rayleigh":"-663/1000"},{"state":32,"family":"A","root":3,"s":3,"labels":[["b",0],["b",1],["b",2],["b",4],["b",5],["Y",3]],"matrix":[["55/12","-2/3","-2/3","-2/3","-2/3","1/3"],["-2/3","55/12","-2/3","-2/3","-2/3","1/3"],["-2/3","-2/3","55/12","-2/3","-2/3","1/3"],["-2/3","-2/3","-2/3","43/12","-2/3","4/3"],["-2/3","-2/3","-2/3","-2/3","43/12","4/3"],["1/3","1/3","1/3","4/3","4/3","7/3"]],"counts":[1,1,1,1,1,3],"S":[0,1,2,3,4,5],"det":"-22491/1024","u":["-44/109","-44/109","-44/109","-80/109","-80/109","1"],"energy":"-3/109","norm":"54251/11881","rayleigh":"-327/54251"},{"state":33,"family":"A","root":0,"s":6,"labels":[["b",0],["Y",0]],"matrix":[["-3/4","3/2"],["3/2","12"]],"counts":[1,6],"S":[0],"det":"-3/4","u":["1","0"],"energy":"-3/4","norm":"1","rayleigh":"-3/4"},{"state":33,"family":"A","root":0,"s":7,"labels":[["b",0],["Y",0]],"matrix":[["-1","2"],["2","69/4"]],"counts":[1,7],"S":[0],"det":"-1","u":["1","0"],"energy":"-1","norm":"1","rayleigh":"-1"},{"state":33,"family":"A","root":0,"s":8,"labels":[["b",0],["Y",0]],"matrix":[["-5/4","5/2"],["5/2","43/2"]],"counts":[1,8],"S":[0],"det":"-5/4","u":["1","0"],"energy":"-5/4","norm":"1","rayleigh":"-5/4"},{"state":33,"family":"A","root":0,"s":9,"labels":[["b",0],["Y",0]],"matrix":[["-3/2","3"],["3","105/4"]],"counts":[1,9],"S":[0],"det":"-3/2","u":["1","0"],"energy":"-3/2","norm":"1","rayleigh":"-3/2"},{"state":33,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-7/4","7/2"],["7/2","63/2"]],"counts":[1,10],"S":[0],"det":"-7/4","u":["1","0"],"energy":"-7/4","norm":"1","rayleigh":"-7/4"},{"state":33,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-2","4"],["4","149/4"]],"counts":[1,11],"S":[0],"det":"-2","u":["1","0"],"energy":"-2","norm":"1","rayleigh":"-2"},{"state":33,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-9/4","9/2"],["9/2","87/2"]],"counts":[1,12],"S":[0],"det":"-9/4","u":["1","0"],"energy":"-9/4","norm":"1","rayleigh":"-9/4"},{"state":34,"family":"A","root":1,"s":5,"labels":[["b",1],["b",2],["Y",1]],"matrix":[["11/6","-8/3","11/6"],["-8/3","11/6","11/6"],["11/6","11/6","19/3"]],"counts":[1,1,5],"S":[0,1],"det":"-15/4","u":["1","11/16","0"],"energy":"-495/512","norm":"377/256","rayleigh":"-495/754"},{"state":34,"family":"A","root":1,"s":6,"labels":[["b",1],["b",2],["Y",1]],"matrix":[["19/12","-8/3","7/3"],["-8/3","19/12","7/3"],["7/3","7/3","31/3"]],"counts":[1,1,6],"S":[0,1],"det":"-221/48","u":["1","19/32","0"],"energy":"-4199/4096","norm":"1385/1024","rayleigh":"-4199/5540"},{"state":34,"family":"A","root":1,"s":7,"labels":[["b",1],["b",2],["Y",1]],"matrix":[["4/3","-8/3","17/6"],["-8/3","4/3","17/6"],["17/6","17/6","46/3"]],"counts":[1,1,7],"S":[0,1],"det":"-16/3","u":["1","1/2","0"],"energy":"-1","norm":"5/4","rayleigh":"-4/5"},{"state":34,"family":"A","root":1,"s":8,"labels":[["b",1],["b",2],["Y",1]],"matrix":[["13/12","-8/3","10/3"],["-8/3","13/12","10/3"],["10/3","10/3","58/3"]],"counts":[1,1,8],"S":[0,1],"det":"-95/16","u":["1","13/32","0"],"energy":"-3705/4096","norm":"1193/1024","rayleigh":"-3705/4772"},{"state":35,"family":"A","root":2,"s":2,"labels":[["b",0],["b",1],["b",2],["b",3],["b",4],["b",5],["Y",2]],"matrix":[["5","-1/2","-1/2","-1/2","-1/2","-1/2","0"],["-1/2","5","-1/2","-1/2","-1/2","-1/2","0"],["-1/2","-1/2","5","-1/2","-1/2","-1/2","0"],["-1/2","-1/2","-1/2","4","-1/2","-1/2","1"],["-1/2","-1/2","-1/2","-1/2","4","-1/2","1"],["-1/2","-1/2","-1/2","-1/2","-1/2","4","1"],["0","0","0","1","1","1","3/4"]],"counts":[1,1,1,1,1,1,2],"S":[0,1,2,3,4,5,6],"det":"-735075/256","u":["-2/13","-2/13","-2/13","-16/39","-16/39","-16/39","1"],"energy":"-25/52","norm":"1306/507","rayleigh":"-975/5224"},{"state":36,"family":"A","root":0,"s":6,"labels":[["b",0],["Y",0]],"matrix":[["-1/12","5/6"],["5/6","38/3"]],"counts":[1,6],"S":[0],"det":"-1/12","u":["1","0"],"energy":"-1/12","norm":"1","rayleigh":"-1/12"},{"state":36,"family":"A","root":0,"s":7,"labels":[["b",0],["Y",0]],"matrix":[["-1/3","4/3"],["4/3","215/12"]],"counts":[1,7],"S":[0],"det":"-1/3","u":["1","0"],"energy":"-1/3","norm":"1","rayleigh":"-1/3"},{"state":36,"family":"A","root":0,"s":8,"labels":[["b",0],["Y",0]],"matrix":[["-7/12","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":36,"family":"A","root":0,"s":9,"labels":[["b",0],["Y",0]],"matrix":[["-5/6","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":36,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-13/12","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":36,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-4/3","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":36,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-19/12","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":37,"family":"A","root":1,"s":4,"labels":[["b",1],["b",2],["b",3],["Y",1]],"matrix":[["37/12","-5/3","-17/12","5/4"],["-5/3","37/12","-17/12","5/4"],["-17/12","-17/12","31/12","7/4"],["5/4","5/4","7/4","11/4"]],"counts":[1,1,1,4],"S":[0,1,2],"det":"-323/192","u":["1","1","1","0"],"energy":"-1/4","norm":"3","rayleigh":"-1/12"},{"state":37,"family":"A","root":1,"s":5,"labels":[["b",1],["b",2],["b",3],["Y",1]],"matrix":[["17/6","-5/3","-17/12","7/4"],["-5/3","17/6","-17/12","7/4"],["-17/12","-17/12","7/3","9/4"],["7/4","7/4","9/4","11/2"]],"counts":[1,1,1,5],"S":[0,1,2],"det":"-93/16","u":["1","1","14/17","0"],"energy":"-217/289","norm":"774/289","rayleigh":"-217/774"},{"state":38,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","101/20","-7/10","-7/10","-1/2","-1/2","-2/5"],["0","-7/10","101/20","-7/10","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","81/20","-1/2","-1/2","3/5"],["0","-1/2","-1/2","-1/2","9/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","9/2","0"],["1","-2/5","-2/5","3/5","0","0","16/5"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-1/5","u":["-1","0","0","0","0","0","1/4"],"energy":"-1/20","norm":"9/8","rayleigh":"-2/45"},{"state":39,"family":"A","root":1,"s":4,"labels":[["b",0],["b",1],["b",2],["Y",1]],"matrix":[["13/4","-3/2","-3/2","1"],["-3/2","13/4","-3/2","1"],["-3/2","-3/2","13/4","1"],["1","1","1","4"]],"counts":[1,1,1,4],"S":[0,1,2,3],"det":"-361/8","u":["-1","-1","-1","1/4"],"energy":"-1/2","norm":"13/4","rayleigh":"-2/13"},{"state":39,"family":"A","root":1,"s":5,"labels":[["b",0],["b",1],["b",2],["Y",1]],"matrix":[["3","-3/2","-3/2","3/2"],["-3/2","3","-3/2","3/2"],["-3/2","-3/2","3","3/2"],["3/2","3/2","3/2","27/4"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-2187/16","u":["1","1","11/17","-6/17"],"energy":"-27/17","norm":"879/289","rayleigh":"-153/293"},{"state":40,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","4","-3/4","-1/2","1/2"],["0","-1/2","-1/2","-3/4","4","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","0"],["1","-1","-1","1/2","1/2","0","17/4"]],"counts":[1,1,1,1,1,1,2],"S":[0,1,2,6],"det":"-9/8","u":["-1","1/20","1/20","0","0","0","1/4"],"energy":"-3/320","norm":"113/100","rayleigh":"-15/1808"},{"state":41,"family":"A","root":0,"s":5,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["2","-13/6","7/6"],["-13/6","19/12","11/6"],["7/6","11/6","7"]],"counts":[1,1,5],"S":[0,1],"det":"-55/36","u":["1","12/13","0"],"energy":"-110/169","norm":"313/169","rayleigh":"-110/313"},{"state":41,"family":"A","root":0,"s":6,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["7/4","-13/6","5/3"],["-13/6","4/3","7/3"],["5/3","7/3","11"]],"counts":[1,1,6],"S":[0,1],"det":"-85/36","u":["1","21/26","0"],"energy":"-595/676","norm":"1117/676","rayleigh":"-595/1117"},{"state":41,"family":"A","root":0,"s":7,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["3/2","-13/6","13/6"],["-13/6","13/12","17/6"],["13/6","17/6","16"]],"counts":[1,1,7],"S":[0,1],"det":"-221/72","u":["1","9/13","0"],"energy":"-51/52","norm":"250/169","rayleigh":"-663/1000"},{"state":42,"family":"A","root":1,"s":5,"labels":[["b",1],["b",2],["Y",1]],"matrix":[["25/12","-29/12","4/3"],["-29/12","25/12","4/3"],["4/3","4/3","22/3"]],"counts":[1,1,5],"S":[0,1],"det":"-3/2","u":["1","25/29","0"],"energy":"-450/841","norm":"1466/841","rayleigh":"-225/733"},{"state":42,"family":"A","root":1,"s":6,"labels":[["b",1],["b",2],["Y",1]],"matrix":[["11/6","-29/12","11/6"],["-29/12","11/6","11/6"],["11/6","11/6","34/3"]],"counts":[1,1,6],"S":[0,1],"det":"-119/48","u":["1","22/29","0"],"energy":"-1309/1682","norm":"1325/841","rayleigh":"-1309/2650"},{"state":42,"family":"A","root":1,"s":7,"labels":[["b",1],["b",2],["Y",1]],"matrix":[["19/12","-29/12","7/3"],["-29/12","19/12","7/3"],["7/3","7/3","49/3"]],"counts":[1,1,7],"S":[0,1],"det":"-10/3","u":["1","19/29","0"],"energy":"-760/841","norm":"1202/841","rayleigh":"-380/601"},{"state":42,"family":"A","root":1,"s":8,"labels":[["b",1],["b",2],["Y",1]],"matrix":[["4/3","-29/12","17/6"],["-29/12","4/3","17/6"],["17/6","17/6","61/3"]],"counts":[1,1,8],"S":[0,1],"det":"-65/16","u":["1","16/29","0"],"energy":"-780/841","norm":"1097/841","rayleigh":"-780/1097"},{"state":43,"family":"B","root":1,"labels":[["c",1],["b",0],["b",2],["b",3],["b",4],["b",5],["P",1]],"matrix":[["1/4","0","0","0","0","0","1"],["0","5","-1/2","-3/4","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1"],["0","-3/4","-1/2","4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","9/2","0"],["1","-1/2","-1","1/2","0","0","17/4"]],"counts":[1,1,1,1,1,1,2],"S":[0,1,2,6],"det":"-1/64","u":["-1","13/436","21/436","0","0","0","1/4"],"energy":"-1/6976","norm":"53617/47524","rayleigh":"-109/857872"},{"state":44,"family":"A","root":0,"s":5,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["9/4","-2","3/4"],["-2","7/4","3/2"],["3/4","3/2","31/4"]],"counts":[1,1,5],"S":[0,1],"det":"-1/16","u":["8/9","1","0"],"energy":"-1/36","norm":"145/81","rayleigh":"-9/580"},{"state":44,"family":"A","root":0,"s":6,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["2","-2","5/4"],["-2","3/2","2"],["5/4","2","47/4"]],"counts":[1,1,6],"S":[0,1],"det":"-1","u":["1","1","0"],"energy":"-1/2","norm":"2","rayleigh":"-1/4"},{"state":44,"family":"A","root":0,"s":7,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["7/4","-2","7/4"],["-2","5/4","5/2"],["7/4","5/2","67/4"]],"counts":[1,1,7],"S":[0,1],"det":"-29/16","u":["1","7/8","0"],"energy":"-203/256","norm":"113/64","rayleigh":"-203/452"},{"state":45,"family":"A","root":0,"s":5,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["23/10","-2","7/10"],["-2","7/4","3/2"],["7/10","3/2","39/5"]],"counts":[1,1,5],"S":[0,1,2],"det":"-803/80","u":["-169/194","-1","1/194"],"energy":"-803/75272","norm":"33101/18818","rayleigh":"-803/132404"},{"state":45,"family":"A","root":0,"s":6,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["41/20","-2","6/5"],["-2","3/2","2"],["6/5","2","59/5"]],"counts":[1,1,6],"S":[0,1],"det":"-37/40","u":["40/41","1","0"],"energy":"-37/82","norm":"3281/1681","rayleigh":"-1517/6562"},{"state":45,"family":"A","root":0,"s":7,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["9/5","-2","17/10"],["-2","5/4","5/2"],["17/10","5/2","84/5"]],"counts":[1,1,7],"S":[0,1],"det":"-7/4","u":["1","9/10","0"],"energy":"-63/80","norm":"181/100","rayleigh":"-315/724"},{"state":46,"family":"A","root":1,"s":4,"labels":[["b",1],["b",2],["b",4],["Y",1]],"matrix":[["13/4","-3/2","-4/3","5/6"],["-3/2","13/4","-4/3","5/6"],["-4/3","-4/3","8/3","3/2"],["5/6","5/6","3/2","23/6"]],"counts":[1,1,1,4],"S":[0,1,2,3],"det":"-27493/576","u":["-304/349","-304/349","-1","80/349"],"energy":"-57880/121801","norm":"332233/121801","rayleigh":"-57880/332233"},{"state":46,"family":"A","root":1,"s":5,"labels":[["b",1],["b",2],["b",4],["Y",1]],"matrix":[["3","-3/2","-4/3","4/3"],["-3/2","3","-4/3","4/3"],["-4/3","-4/3","29/12","2"],["4/3","4/3","2","79/12"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-8167/64","u":["-53/59","-53/59","-1","5/472"],"energy":"-40835/891136","norm":"582461/222784","rayleigh":"-40835/2329844"},{"state":47,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","101/20","-7/10","-1/2","-7/10","-1/2","-2/5"],["0","-7/10","101/20","-1/2","-7/10","-1/2","-2/5"],["0","-1/2","-1/2","9/2","-1/2","-1/2","0"],["0","-7/10","-7/10","-1/2","81/20","-1/2","3/5"],["0","-1/2","-1/2","-1/2","-1/2","9/2","0"],["1","-2/5","-2/5","0","3/5","0","16/5"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-1/5","u":["-1","0","0","0","0","0","1/4"],"energy":"-1/20","norm":"9/8","rayleigh":"-2/45"},{"state":48,"family":"A","root":0,"s":5,"labels":[["b",0],["b",1],["Y",0]],"matrix":[["23/10","-11/5","9/10"],["-11/5","23/10","9/10"],["9/10","9/10","41/5"]],"counts":[1,1,5],"S":[0,1,2],"det":"-18/5","u":["-1","-1","1/9"],"energy":"-8/81","norm":"167/81","rayleigh":"-8/167"},{"state":48,"family":"A","root":0,"s":6,"labels":[["b",0],["b",1],["Y",0]],"matrix":[["41/20","-11/5","7/5"],["-11/5","41/20","7/5"],["7/5","7/5","61/5"]],"counts":[1,1,6],"S":[0,1],"det":"-51/80","u":["1","41/44","0"],"energy":"-2091/7744","norm":"3617/1936","rayleigh":"-2091/14468"},{"state":48,"family":"A","root":0,"s":7,"labels":[["b",0],["b",1],["Y",0]],"matrix":[["9/5","-11/5","19/10"],["-11/5","9/5","19/10"],["19/10","19/10","86/5"]],"counts":[1,1,7],"S":[0,1],"det":"-8/5","u":["1","9/11","0"],"energy":"-72/121","norm":"202/121","rayleigh":"-36/101"},{"state":48,"family":"A","root":0,"s":8,"labels":[["b",0],["b",1],["Y",0]],"matrix":[["31/20","-11/5","12/5"],["-11/5","31/20","12/5"],["12/5","12/5","106/5"]],"counts":[1,1,8],"S":[0,1],"det":"-39/16","u":["1","31/44","0"],"energy":"-6045/7744","norm":"2897/1936","rayleigh":"-6045/11588"},{"state":49,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","101/20","-7/10","-7/10","-1/2","-2/5"],["0","-1/2","-7/10","81/20","-7/10","-1/2","3/5"],["0","-1/2","-7/10","-7/10","81/20","-1/2","3/5"],["0","-1/2","-1/2","-1/2","-1/2","9/2","0"],["1","-1","-2/5","3/5","3/5","0","27/10"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-13/40","u":["-1","0","0","0","0","0","1/4"],"energy":"-13/160","norm":"9/8","rayleigh":"-13/180"},{"state":50,"family":"A","root":1,"s":4,"labels":[["b",2],["b",3],["b",4],["Y",1]],"matrix":[["193/60","-4/3","-4/3","7/10"],["-4/3","8/3","-4/3","3/2"],["-4/3","-4/3","8/3","3/2"],["7/10","3/2","3/2","33/10"]],"counts":[1,1,1,4],"S":[0,1,2,3],"det":"-2197/30","u":["-592/691","-1","-1","88/691"],"energy":"-193336/477481","norm":"1336402/477481","rayleigh":"-96668/668201"},{"state":50,"family":"A","root":1,"s":5,"labels":[["b",2],["b",3],["b",4],["Y",1]],"matrix":[["89/30","-4/3","-4/3","6/5"],["-4/3","29/12","-4/3","2"],["-4/3","-4/3","29/12","2"],["6/5","2","2","121/20"]],"counts":[1,1,1,5],"S":[0,1,2],"det":"-41/32","u":["75/86","1","647/688","0"],"energy":"-397905/1893376","norm":"1251953/473344","rayleigh":"-397905/5007812"},{"state":51,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","101/20","-7/10","-7/10","-1/2","-2/5"],["0","-1/2","-7/10","81/20","-7/10","-1/2","3/5"],["0","-1/2","-7/10","-7/10","81/20","-1/2","3/5"],["0","-1/2","-1/2","-1/2","-1/2","9/2","0"],["1","-1","-2/5","3/5","3/5","0","16/5"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-1/5","u":["-1","0","0","0","0","0","1/4"],"energy":"-1/20","norm":"9/8","rayleigh":"-2/45"},{"state":52,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","81/20","-7/10","-7/10","3/5"],["0","-1/2","-1/2","-7/10","81/20","-7/10","3/5"],["0","-1/2","-1/2","-7/10","-7/10","81/20","3/5"],["1","-1","-1","3/5","3/5","3/5","27/10"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-13/40","u":["-1","0","0","0","0","0","1/4"],"energy":"-13/160","norm":"9/8","rayleigh":"-13/180"},{"state":53,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","81/20","-7/10","-7/10","3/5"],["0","-1/2","-1/2","-7/10","81/20","-7/10","3/5"],["0","-1/2","-1/2","-7/10","-7/10","81/20","3/5"],["1","-1","-1","3/5","3/5","3/5","16/5"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-1/5","u":["-1","0","0","0","0","0","1/4"],"energy":"-1/20","norm":"9/8","rayleigh":"-2/45"},{"state":54,"family":"A","root":0,"s":4,"labels":[["b",0],["b",3],["b",4],["Y",0]],"matrix":[["33/10","-5/4","-5/4","9/20"],["-5/4","11/4","-5/4","5/4"],["-5/4","-5/4","11/4","5/4"],["9/20","5/4","5/4","81/20"]],"counts":[1,1,1,4],"S":[0,1,2,3],"det":"-483/20","u":["-304/375","-1","-1","146/375"],"energy":"-23506/46875","norm":"91786/28125","rayleigh":"-35259/229465"},{"state":54,"family":"A","root":0,"s":5,"labels":[["b",0],["b",3],["b",4],["Y",0]],"matrix":[["37/12","-5/4","-5/4","11/12"],["-5/4","5/2","-5/4","7/4"],["-5/4","-5/4","5/2","7/4"],["11/12","7/4","7/4","41/6"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-22055/256","u":["-265/314","-1","-1","35/314"],"energy":"-154385/394384","norm":"136771/49298","rayleigh":"-154385/1094168"},{"state":55,"family":"A","root":0,"s":4,"labels":[["b",0],["b",3],["b",4],["Y",0]],"matrix":[["33/10","-5/4","-5/4","9/20"],["-5/4","11/4","-5/4","5/4"],["-5/4","-5/4","11/4","5/4"],["9/20","5/4","5/4","81/20"]],"counts":[1,1,1,4],"S":[0,1,2,3],"det":"-483/20","u":["-304/375","-1","-1","146/375"],"energy":"-23506/46875","norm":"91786/28125","rayleigh":"-35259/229465"},{"state":55,"family":"A","root":0,"s":5,"labels":[["b",0],["b",3],["b",4],["Y",0]],"matrix":[["37/12","-5/4","-5/4","11/12"],["-5/4","5/2","-5/4","7/4"],["-5/4","-5/4","5/2","7/4"],["11/12","7/4","7/4","41/6"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-22055/256","u":["-265/314","-1","-1","35/314"],"energy":"-154385/394384","norm":"136771/49298","rayleigh":"-154385/1094168"},{"state":56,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","5","-3/4","-1/2","-1/2","-3/4","-1/4"],["0","-3/4","5","-1/2","-1/2","-3/4","-1/4"],["0","-1/2","-1/2","9/2","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","9/2","-1/2","0"],["0","-3/4","-3/4","-1/2","-1/2","4","3/4"],["1","-1/4","-1/4","0","0","3/4","11/4"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-5/16","u":["-1","0","0","0","0","0","1/4"],"energy":"-5/64","norm":"9/8","rayleigh":"-5/72"},{"state":57,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","101/20","-7/10","-1/2","-1/2","-7/10","-2/5"],["0","-7/10","101/20","-1/2","-1/2","-7/10","-2/5"],["0","-1/2","-1/2","9/2","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","9/2","-1/2","0"],["0","-7/10","-7/10","-1/2","-1/2","81/20","3/5"],["1","-2/5","-2/5","0","0","3/5","16/5"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-1/5","u":["-1","0","0","0","0","0","1/4"],"energy":"-1/20","norm":"9/8","rayleigh":"-2/45"},{"state":58,"family":"A","root":0,"s":4,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["61/20","-3/2","-3/2","6/5"],["-3/2","61/20","-3/2","6/5"],["-3/2","-3/2","5/2","2"],["6/5","6/5","2","13/5"]],"counts":[1,1,1,4],"S":[0,1,2],"det":"-91/32","u":["30/31","30/31","1","0"],"energy":"-25/62","norm":"2761/961","rayleigh":"-775/5522"},{"state":58,"family":"A","root":0,"s":5,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["17/6","-3/2","-3/2","5/3"],["-3/2","17/6","-3/2","5/3"],["-3/2","-3/2","9/4","5/2"],["5/3","5/3","5/2","65/12"]],"counts":[1,1,1,5],"S":[0,1,2],"det":"-13/2","u":["1","1","8/9","0"],"energy":"-8/9","norm":"226/81","rayleigh":"-36/113"},{"state":59,"family":"A","root":0,"s":4,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["61/20","-3/2","-3/2","6/5"],["-3/2","61/20","-3/2","6/5"],["-3/2","-3/2","5/2","2"],["6/5","6/5","2","13/5"]],"counts":[1,1,1,4],"S":[0,1,2],"det":"-91/32","u":["30/31","30/31","1","0"],"energy":"-25/62","norm":"2761/961","rayleigh":"-775/5522"},{"state":59,"family":"A","root":0,"s":5,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["17/6","-3/2","-3/2","5/3"],["-3/2","17/6","-3/2","5/3"],["-3/2","-3/2","9/4","5/2"],["5/3","5/3","5/2","65/12"]],"counts":[1,1,1,5],"S":[0,1,2],"det":"-13/2","u":["1","1","8/9","0"],"energy":"-8/9","norm":"226/81","rayleigh":"-36/113"},{"state":60,"family":"A","root":0,"s":4,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["193/60","-4/3","-4/3","7/10"],["-4/3","11/3","-4/3","1/2"],["-4/3","-4/3","8/3","3/2"],["7/10","1/2","3/2","91/20"]],"counts":[1,1,1,4],"S":[0,1,2,3],"det":"-2569/240","u":["-2192/2727","-1948/2727","-1","1168/2727"],"energy":"-1500296/7436529","norm":"7164331/2478843","rayleigh":"-1500296/21492993"},{"state":60,"family":"A","root":0,"s":5,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["3","-4/3","-4/3","7/6"],["-4/3","41/12","-4/3","1"],["-4/3","-4/3","29/12","2"],["7/6","1","2","22/3"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-15511/192","u":["-7265/8672","-823/1084","-1","623/4336"],"energy":"-28990059/75203584","norm":"179095445/75203584","rayleigh":"-28990059/179095445"},{"state":61,"family":"A","root":0,"s":4,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["193/60","-4/3","-4/3","7/10"],["-4/3","11/3","-4/3","1/2"],["-4/3","-4/3","8/3","3/2"],["7/10","1/2","3/2","91/20"]],"counts":[1,1,1,4],"S":[0,1,2,3],"det":"-2569/240","u":["-2192/2727","-1948/2727","-1","1168/2727"],"energy":"-1500296/7436529","norm":"7164331/2478843","rayleigh":"-1500296/21492993"},{"state":61,"family":"A","root":0,"s":5,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["3","-4/3","-4/3","7/6"],["-4/3","41/12","-4/3","1"],["-4/3","-4/3","29/12","2"],["7/6","1","2","22/3"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-15511/192","u":["-7265/8672","-823/1084","-1","623/4336"],"energy":"-28990059/75203584","norm":"179095445/75203584","rayleigh":"-28990059/179095445"},{"state":62,"family":"A","root":0,"s":4,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["11/3","-4/3","-4/3","1/2"],["-4/3","193/60","-4/3","7/10"],["-4/3","-4/3","8/3","3/2"],["1/2","7/10","3/2","91/20"]],"counts":[1,1,1,4],"S":[0,1,2,3],"det":"-2569/240","u":["-1948/2727","-2192/2727","-1","1168/2727"],"energy":"-1500296/7436529","norm":"7164331/2478843","rayleigh":"-1500296/21492993"},{"state":62,"family":"A","root":0,"s":5,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["41/12","-4/3","-4/3","1"],["-4/3","3","-4/3","7/6"],["-4/3","-4/3","29/12","2"],["1","7/6","2","22/3"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-15511/192","u":["-823/1084","-7265/8672","-1","623/4336"],"energy":"-28990059/75203584","norm":"179095445/75203584","rayleigh":"-28990059/179095445"},{"state":63,"family":"A","root":0,"s":4,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["11/3","-4/3","-4/3","1/2"],["-4/3","193/60","-4/3","7/10"],["-4/3","-4/3","8/3","3/2"],["1/2","7/10","3/2","91/20"]],"counts":[1,1,1,4],"S":[0,1,2,3],"det":"-2569/240","u":["-1948/2727","-2192/2727","-1","1168/2727"],"energy":"-1500296/7436529","norm":"7164331/2478843","rayleigh":"-1500296/21492993"},{"state":63,"family":"A","root":0,"s":5,"labels":[["b",0],["b",1],["b",3],["Y",0]],"matrix":[["41/12","-4/3","-4/3","1"],["-4/3","3","-4/3","7/6"],["-4/3","-4/3","29/12","2"],["1","7/6","2","22/3"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-15511/192","u":["-823/1084","-7265/8672","-1","623/4336"],"energy":"-28990059/75203584","norm":"179095445/75203584","rayleigh":"-28990059/179095445"},{"state":64,"family":"A","root":1,"s":4,"labels":[["b",0],["b",2],["b",4],["Y",1]],"matrix":[["11/3","-4/3","-4/3","1/2"],["-4/3","193/60","-4/3","7/10"],["-4/3","-4/3","8/3","3/2"],["1/2","7/10","3/2","91/20"]],"counts":[1,1,1,4],"S":[0,1,2,3],"det":"-2569/240","u":["-1948/2727","-2192/2727","-1","1168/2727"],"energy":"-1500296/7436529","norm":"7164331/2478843","rayleigh":"-1500296/21492993"},{"state":64,"family":"A","root":1,"s":5,"labels":[["b",0],["b",2],["b",4],["Y",1]],"matrix":[["41/12","-4/3","-4/3","1"],["-4/3","3","-4/3","7/6"],["-4/3","-4/3","29/12","2"],["1","7/6","2","22/3"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-15511/192","u":["-823/1084","-7265/8672","-1","623/4336"],"energy":"-28990059/75203584","norm":"179095445/75203584","rayleigh":"-28990059/179095445"},{"state":65,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["P",0]],"matrix":[["1/4","0","0","0","0","0","1"],["0","101/20","-7/10","-1/2","-1/2","-7/10","-2/5"],["0","-7/10","101/20","-1/2","-1/2","-7/10","-2/5"],["0","-1/2","-1/2","9/2","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","9/2","-1/2","0"],["0","-7/10","-7/10","-1/2","-1/2","81/20","3/5"],["1","-2/5","-2/5","0","0","3/5","16/5"]],"counts":[1,1,1,1,1,1,2],"S":[0,6],"det":"-1/5","u":["-1","0","0","0","0","0","1/4"],"energy":"-1/20","norm":"9/8","rayleigh":"-2/45"},{"state":66,"adj":[[0,1],[1,0]],"svals":[4,1],"wp":[[[0],3]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","3/2","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","21/4"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6,7],"det":"-1125/2","u":["-1","1/26","1/26","-1/26","-1/26","-1/26","11/26","1/13"],"energy":"-15/676","norm":"31/26","rayleigh":"-15/806"},{"state":66,"adj":[[0,1],[1,0]],"svals":[4,2],"wp":[[[0],3],[[1],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","3/2","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","5"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6,7],"det":"-600","u":["-1","1/26","1/26","-1/26","-1/26","-1/26","11/26","1/13"],"energy":"-4/169","norm":"31/26","rayleigh":"-8/403"},{"state":66,"adj":[[0,1],[1,0]],"svals":[4,2],"wp":[[[0,1],1],[[0],2]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","2","-1"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1","11/2"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6,7],"det":"-1125/4","u":["-1","5/112","5/112","-1/56","-1/56","-1/56","5/14","1/7"],"energy":"-5/392","norm":"1033/896","rayleigh":"-80/7231"},{"state":66,"adj":[[0,1],[1,0]],"svals":[5,1],"wp":[[[0],4]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","5/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","21/4"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6,7],"det":"-9075/8","u":["-1","23/560","23/560","-5/168","-5/168","-5/168","83/210","11/105"],"energy":"-121/1680","norm":"236521/201600","rayleigh":"-14520/236521"},{"state":66,"adj":[[0,1],[1,0]],"svals":[5,2],"wp":[[[0],4],[[1],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","5/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","5"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6,7],"det":"-9075/8","u":["-1","67/1616","67/1616","-23/808","-23/808","-23/808","79/202","11/101"],"energy":"-121/1616","norm":"1528591/1305728","rayleigh":"-97768/1528591"},{"state":66,"adj":[[0,1],[1,0]],"svals":[5,2],"wp":[[[0,1],1],[[0],3]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","7/4","-1"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1","11/2"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6,7],"det":"-7125/8","u":["-1","25/608","25/608","-9/304","-9/304","-9/304","15/38","2/19"],"energy":"-5/152","norm":"216791/184832","rayleigh":"-6080/216791"},{"state":66,"adj":[[0,1],[1,0]],"svals":[6,1],"wp":[[[0],5]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","1","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","21/4"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,6,1],"det":"-1/16","u":["-1","1/24","0","0","0","0","1/2","0"],"energy":"-13/1152","norm":"721/576","rayleigh":"-13/1442"},{"state":66,"adj":[[0,1],[1,0]],"svals":[6,2],"wp":[[[0],5],[[1],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","1","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","5"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,6,1],"det":"-1/16","u":["-1","1/24","0","0","0","0","1/2","0"],"energy":"-13/1152","norm":"721/576","rayleigh":"-13/1442"},{"state":66,"adj":[[0,1],[1,0]],"svals":[6,2],"wp":[[[0,1],1],[[0],4]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","3/2","-1"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1","11/2"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6,7],"det":"-1500","u":["-1","5/136","5/136","-3/68","-3/68","-3/68","15/34","1/17"],"energy":"-10/289","norm":"11159/9248","rayleigh":"-320/11159"},{"state":66,"adj":[[0,1],[1,0]],"svals":[7,1],"wp":[[[0],6]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","3/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","21/4"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,6],"det":"-1/16","u":["-1","0","0","0","0","0","1/2","0"],"energy":"-1/16","norm":"5/4","rayleigh":"-1/20"},{"state":66,"adj":[[0,1],[1,0]],"svals":[7,2],"wp":[[[0],6],[[1],1]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","3/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","5"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,6],"det":"-1/16","u":["-1","0","0","0","0","0","1/2","0"],"energy":"-1/16","norm":"5/4","rayleigh":"-1/20"},{"state":66,"adj":[[0,1],[1,0]],"svals":[7,2],"wp":[[[0,1],1],[[0],5]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","1/2","1/2"],["0","11/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","11/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","9/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","9/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","9/2","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","5/4","-1"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1","11/2"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6,7],"det":"-16875/8","u":["-1","17/400","17/400","-1/40","-1/40","-1/40","19/50","3/25"],"energy":"-9/80","norm":"93143/80000","rayleigh":"-9000/93143"},{"state":67,"adj":[[0,1],[1,0]],"svals":[3,2],"wp":[[[0],2],[[1],1]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["87/20","-9/10","-9/10","-9/10","-9/10","1"],["-9/10","87/20","-9/10","-9/10","-9/10","1"],["-9/10","-9/10","87/20","-9/10","-9/10","1"],["-9/10","-9/10","-9/10","67/20","1/10","1"],["-9/10","-9/10","-9/10","1/10","241/60","1/3"],["1","1","1","1","1/3","-11/6"]],"counts":[1,1,1,1,1,2],"S":[5],"det":"-11/6","u":["0","0","0","0","0","1"],"energy":"-11/6","norm":"2","rayleigh":"-11/12"},{"state":67,"adj":[[0,1],[1,0]],"svals":[3,2],"wp":[[[0,1],1],[[0],1]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["87/20","-9/10","-9/10","-9/10","-9/10","1"],["-9/10","87/20","-9/10","-9/10","-9/10","1"],["-9/10","-9/10","87/20","-9/10","-9/10","1"],["-9/10","-9/10","-9/10","67/20","1/10","1"],["-9/10","-9/10","-9/10","1/10","23/5","0"],["1","1","1","1","0","-5/4"]],"counts":[1,1,1,1,1,2],"S":[5],"det":"-5/4","u":["0","0","0","0","0","1"],"energy":"-5/4","norm":"2","rayleigh":"-5/8"},{"state":67,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0],2],[[1],2]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["87/20","-9/10","-9/10","-9/10","-9/10","1"],["-9/10","87/20","-9/10","-9/10","-9/10","1"],["-9/10","-9/10","87/20","-9/10","-9/10","1"],["-9/10","-9/10","-9/10","67/20","1/10","1"],["-9/10","-9/10","-9/10","1/10","133/30","-1/3"],["1","1","1","1","-1/3","-7/6"]],"counts":[1,1,1,1,1,2],"S":[5],"det":"-7/6","u":["0","0","0","0","0","1"],"energy":"-7/6","norm":"2","rayleigh":"-7/12"},{"state":67,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0,1],1],[[0],1],[[1],1]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["87/20","-9/10","-9/10","-9/10","-9/10","1"],["-9/10","87/20","-9/10","-9/10","-9/10","1"],["-9/10","-9/10","87/20","-9/10","-9/10","1"],["-9/10","-9/10","-9/10","67/20","1/10","1"],["-9/10","-9/10","-9/10","1/10","301/60","-2/3"],["1","1","1","1","-2/3","-7/12"]],"counts":[1,1,1,1,1,2],"S":[5],"det":"-7/12","u":["0","0","0","0","0","1"],"energy":"-7/12","norm":"2","rayleigh":"-7/24"},{"state":67,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0,1],2]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["87/20","-9/10","-9/10","-9/10","-9/10","1"],["-9/10","87/20","-9/10","-9/10","-9/10","1"],["-9/10","-9/10","87/20","-9/10","-9/10","1"],["-9/10","-9/10","-9/10","67/20","1/10","1"],["-9/10","-9/10","-9/10","1/10","28/5","-1"],["1","1","1","1","-1","0"]],"counts":[1,1,1,1,1,2],"S":[5,0],"det":"-1","u":["-20/107","0","0","0","0","1"],"energy":"-2540/11449","norm":"23298/11449","rayleigh":"-1270/11649"},{"state":67,"adj":[[0,1],[1,0]],"svals":[4,2],"wp":[[[0],3],[[1],1]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["41/10","-9/10","-9/10","-9/10","-9/10","3/2"],["-9/10","41/10","-9/10","-9/10","-9/10","3/2"],["-9/10","-9/10","41/10","-9/10","-9/10","3/2"],["-9/10","-9/10","-9/10","31/10","1/10","3/2"],["-9/10","-9/10","-9/10","1/10","77/20","3/4"],["3/2","3/2","3/2","3/2","3/4","-3/2"]],"counts":[1,1,1,1,1,3],"S":[5],"det":"-3/2","u":["0","0","0","0","0","1"],"energy":"-3/2","norm":"3","rayleigh":"-1/2"},{"state":67,"adj":[[0,1],[1,0]],"svals":[4,2],"wp":[[[0,1],1],[[0],2]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["41/10","-9/10","-9/10","-9/10","-9/10","3/2"],["-9/10","41/10","-9/10","-9/10","-9/10","3/2"],["-9/10","-9/10","41/10","-9/10","-9/10","3/2"],["-9/10","-9/10","-9/10","31/10","1/10","3/2"],["-9/10","-9/10","-9/10","1/10","87/20","1/2"],["3/2","3/2","3/2","3/2","1/2","-1"]],"counts":[1,1,1,1,1,3],"S":[5],"det":"-1","u":["0","0","0","0","0","1"],"energy":"-1","norm":"3","rayleigh":"-1/3"},{"state":67,"adj":[[0,1],[1,0]],"svals":[4,3],"wp":[[[0],3],[[1],2]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["41/10","-9/10","-9/10","-9/10","-9/10","3/2"],["-9/10","41/10","-9/10","-9/10","-9/10","3/2"],["-9/10","-9/10","41/10","-9/10","-9/10","3/2"],["-9/10","-9/10","-9/10","31/10","1/10","3/2"],["-9/10","-9/10","-9/10","1/10","87/20","0"],["3/2","3/2","3/2","3/2","0","-3/4"]],"counts":[1,1,1,1,1,3],"S":[5],"det":"-3/4","u":["0","0","0","0","0","1"],"energy":"-3/4","norm":"3","rayleigh":"-1/4"},{"state":67,"adj":[[0,1],[1,0]],"svals":[4,3],"wp":[[[0,1],1],[[0],2],[[1],1]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["41/10","-9/10","-9/10","-9/10","-9/10","3/2"],["-9/10","41/10","-9/10","-9/10","-9/10","3/2"],["-9/10","-9/10","41/10","-9/10","-9/10","3/2"],["-9/10","-9/10","-9/10","31/10","1/10","3/2"],["-9/10","-9/10","-9/10","1/10","97/20","-1/4"],["3/2","3/2","3/2","3/2","-1/4","-1/4"]],"counts":[1,1,1,1,1,3],"S":[5],"det":"-1/4","u":["0","0","0","0","0","1"],"energy":"-1/4","norm":"3","rayleigh":"-1/12"},{"state":67,"adj":[[0,1],[1,0]],"svals":[4,3],"wp":[[[0,1],2],[[0],1]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["41/10","-9/10","-9/10","-9/10","-9/10","3/2"],["-9/10","41/10","-9/10","-9/10","-9/10","3/2"],["-9/10","-9/10","41/10","-9/10","-9/10","3/2"],["-9/10","-9/10","-9/10","31/10","1/10","3/2"],["-9/10","-9/10","-9/10","1/10","107/20","-1/2"],["3/2","3/2","3/2","3/2","-1/2","1/4"]],"counts":[1,1,1,1,1,3],"S":[0,5],"det":"-49/40","u":["-15/41","0","0","0","0","1"],"energy":"-49/164","norm":"5268/1681","rayleigh":"-2009/21072"}],"unresolved":[]}

==> anc/Appendix_B/certificates_7_2.json <==
{"states":[{"types":[[1,0],[4,2],[4,2]],"edges":[[1,2,2]],"bits":[1],"qs":[0,2,2],"svals":[[7,8,9,10],[4],[4]]}],"records":[{"state":0,"family":"A","root":1,"s":4,"labels":[["b",0],["b",1],["b",3],["b",4],["Y",1]],"matrix":[["93/20","-11/10","-11/10","-11/10","2/5"],["-11/10","93/20","-11/10","-11/10","2/5"],["-11/10","-11/10","73/20","-11/10","7/5"],["-11/10","-11/10","-11/10","73/20","7/5"],["2/5","2/5","7/5","7/5","39/10"]],"counts":[1,1,1,1,4],"S":[0,1,2,3,4],"det":"-225929/2560","u":["-82/117","-82/117","-1","-1","337/468"],"energy":"-174229/438048","norm":"92291/18252","rayleigh":"-174229/2214984"}],"unresolved":[]}

==> anc/Appendix_B/certificates_7_3.json <==
{"states":[{"types":[[1,0],[1,0],[1,0],[3,3],[4,3]],"edges":[[3,4,3]],"bits":[0],"qs":[0,0,0,0,0],"svals":[[7,8,9,10,11],[7,8,9,10,11],[7,8,9,10,11],[5,6],[4]]},{"types":[[1,0],[1,0],[1,0],[3,3],[4,3]],"edges":[[3,4,3]],"bits":[1],"qs":[0,0,0,3,3],"svals":[[7,8,9,10,11],[7,8,9,10,11],[7,8,9,10,11],[5,6,7],[4,5]]},{"types":[[1,0],[1,0],[3,3],[5,3]],"edges":[[2,3,3]],"bits":[1],"qs":[0,0,3,3],"svals":[[7,8,9,10,11],[7,8,9,10,11],[5,6,7],[3]]},{"types":[[1,0],[1,0],[4,3],[4,3]],"edges":[[2,3,3]],"bits":[0],"qs":[0,0,0,0],"svals":[[7,8,9,10,11],[7,8,9,10,11],[4],[4]]},{"types":[[1,0],[1,0],[4,3],[4,3]],"edges":[[2,3,3]],"bits":[1],"qs":[0,0,3,3],"svals":[[7,8,9,10,11],[7,8,9,10,11],[4,5],[4,5]]},{"types":[[1,0],[1,1],[1,1],[1,1],[6,3]],"edges":[[1,4,1],[2,4,1],[3,4,1]],"bits":[0,1,1],"qs":[0,0,1,1,2],"svals":[[7,8,9,10,11],[7,8,9,10,11,12,13],[7,8,9,10,11,12,13,14],[7,8,9,10,11,12,13,14],[2]]},{"types":[[1,0],[1,1],[1,1],[1,1],[6,3]],"edges":[[1,4,1],[2,4,1],[3,4,1]],"bits":[1,0,1],"qs":[0,1,0,1,2],"svals":[[7,8,9,10,11],[7,8,9,10,11,12,13,14],[7,8,9,10,11,12,13],[7,8,9,10,11,12,13,14],[2]]},{"types":[[1,0],[1,1],[1,1],[1,1],[6,3]],"edges":[[1,4,1],[2,4,1],[3,4,1]],"bits":[1,1,0],"qs":[0,1,1,0,2],"svals":[[7,8,9,10,11],[7,8,9,10,11,12,13,14],[7,8,9,10,11,12,13,14],[7,8,9,10,11,12,13],[2]]},{"types":[[1,0],[1,1],[2,2],[6,3]],"edges":[[1,3,1],[2,3,2]],"bits":[0,1],"qs":[0,0,2,2],"svals":[[7,8,9,10,11],[7,8,9,10,11,12,13],[6,7,8,9],[2]]},{"types":[[1,0],[1,1],[2,2],[6,3]],"edges":[[1,3,1],[2,3,2]],"bits":[1,1],"qs":[0,1,2,3],"svals":[[7,8,9,10,11],[7,8,9,10,11,12,13,14],[6,7,8,9],[2]]},{"types":[[1,0],[2,0],[3,3],[4,3]],"edges":[[2,3,3]],"bits":[0],"qs":[0,0,0,0],"svals":[[7,8,9,10,11],[6,7],[5,6],[4]]},{"types":[[1,0],[2,0],[3,3],[4,3]],"edges":[[2,3,3]],"bits":[1],"qs":[0,0,3,3],"svals":[[7,8,9,10,11],[6,7],[5,6,7],[4,5]]},{"types":[[1,0],[2,1],[2,2],[5,3]],"edges":[[1,3,1],[2,3,2]],"bits":[0,1],"qs":[0,0,2,2],"svals":[[7,8,9,10,11],[6,7,8],[6,7,8,9],[3]]},{"types":[[1,0],[2,1],[2,2],[5,3]],"edges":[[1,3,1],[2,3,2]],"bits":[1,1],"qs":[0,1,2,3],"svals":[[7,8,9,10,11],[6,7,8],[6,7,8,9],[3]]},{"types":[[1,0],[3,3],[6,3]],"edges":[[1,2,3]],"bits":[1],"qs":[0,3,3],"svals":[[7,8,9,10,11],[5,6,7],[2]]},{"types":[[1,0],[4,3],[5,3]],"edges":[[1,2,3]],"bits":[1],"qs":[0,3,3],"svals":[[7,8,9,10,11],[4,5],[3]]},{"types":[[1,1],[1,1],[2,1],[6,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[0,1,1],"qs":[0,1,1,2],"svals":[[7,8,9,10,11,12,13],[7,8,9,10,11,12,13,14],[6,7,8],[2]]},{"types":[[1,1],[1,1],[2,1],[6,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[1,0,1],"qs":[1,0,1,2],"svals":[[7,8,9,10,11,12,13,14],[7,8,9,10,11,12,13],[6,7,8],[2]]},{"types":[[1,1],[1,1],[2,1],[6,3]],"edges":[[0,3,1],[1,3,1],[2,3,1]],"bits":[1,1,0],"qs":[1,1,0,2],"svals":[[7,8,9,10,11,12,13,14],[7,8,9,10,11,12,13,14],[6,7,8],[2]]},{"types":[[1,1],[2,2],[7,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,1],"qs":[0,2,2],"svals":[[7,8,9,10,11,12,13],[6,7,8,9],[1]]},{"types":[[1,1],[3,2],[6,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,1],"qs":[0,2,2],"svals":[[7,8,9,10,11,12,13],[5,6],[2]]},{"types":[[1,1],[3,2],[6,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,1],"qs":[1,2,3],"svals":[[7,8,9,10,11,12,13,14],[5,6],[2]]},{"types":[[2,0],[3,3],[5,3]],"edges":[[1,2,3]],"bits":[1],"qs":[0,3,3],"svals":[[6,7],[5,6,7],[3]]},{"types":[[2,0],[4,3],[4,3]],"edges":[[1,2,3]],"bits":[0],"qs":[0,0,0],"svals":[[6,7],[4],[4]]},{"types":[[2,0],[4,3],[4,3]],"edges":[[1,2,3]],"bits":[1],"qs":[0,3,3],"svals":[[6,7],[4,5],[4,5]]},{"types":[[2,1],[2,2],[6,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,1],"qs":[0,2,2],"svals":[[6,7,8],[6,7,8,9],[2]]},{"types":[[2,1],[2,2],[6,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,1],"qs":[1,2,3],"svals":[[6,7,8],[6,7,8,9],[2]]},{"types":[[2,1],[3,2],[5,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,1],"qs":[0,2,2],"svals":[[6,7,8],[5,6],[3]]},{"types":[[2,1],[3,2],[5,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,1],"qs":[1,2,3],"svals":[[6,7,8],[5,6],[3]]},{"types":[[2,2],[3,1],[5,3]],"edges":[[0,2,2],[1,2,1]],"bits":[1,0],"qs":[2,0,2],"svals":[[6,7,8,9],[5],[3]]},{"types":[[2,2],[3,1],[5,3]],"edges":[[0,2,2],[1,2,1]],"bits":[1,1],"qs":[2,1,3],"svals":[[6,7,8,9],[5],[3]]},{"types":[[3,0],[3,3],[4,3]],"edges":[[1,2,3]],"bits":[0],"qs":[0,0,0],"svals":[[5],[5,6],[4]]},{"types":[[3,0],[3,3],[4,3]],"edges":[[1,2,3]],"bits":[1],"qs":[0,3,3],"svals":[[5],[5,6,7],[4,5]]},{"types":[[3,1],[3,2],[4,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,0],"qs":[0,0,0],"svals":[[5],[5],[4]]},{"types":[[3,1],[3,2],[4,3]],"edges":[[0,2,1],[1,2,2]],"bits":[0,1],"qs":[0,2,2],"svals":[[5],[5,6],[4]]},{"types":[[3,1],[3,2],[4,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,0],"qs":[1,0,1],"svals":[[5],[5],[4]]},{"types":[[3,1],[3,2],[4,3]],"edges":[[0,2,1],[1,2,2]],"bits":[1,1],"qs":[1,2,3],"svals":[[5],[5,6],[4,5]]},{"types":[[3,3],[7,3]],"edges":[[0,1,3]],"bits":[1],"qs":[3,3],"svals":[[5,6,7],[1]]},{"types":[[4,3],[6,3]],"edges":[[0,1,3]],"bits":[1],"qs":[3,3],"svals":[[4,5],[2]]},{"types":[[5,3],[5,3]],"edges":[[0,1,3]],"bits":[1],"qs":[3,3],"svals":[[3],[3]]}],"records":[{"state":0,"family":"A","root":3,"s":5,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["74/21","-145/84","-145/84","33/28"],["-145/84","74/21","-145/84","33/28"],["-145/84","-145/84","74/21","33/28"],["33/28","33/28","33/28","181/28"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-26145/256","u":["-1","-1","-1","2/33"],"energy":"-415/2178","norm":"3287/1089","rayleigh":"-415/6574"},{"state":0,"family":"A","root":3,"s":6,"labels":[["b",0],["b",1],["b",2],["Y",3]],"matrix":[["275/84","-145/84","-145/84","47/28"],["-145/84","275/84","-145/84","47/28"],["-145/84","-145/84","275/84","47/28"],["47/28","47/28","47/28","279/28"]],"counts":[1,1,1,6],"S":[0,1,2],"det":"-125/28","u":["1","1","26/29","0"],"energy":"-390/841","norm":"2358/841","rayleigh":"-65/393"},{"state":1,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","1"],["0","25/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","25/4","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","14/3","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","14/3","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","14/3","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","21/4","0"],["1","-1","-1","1/3","1/3","1/3","0","17/4"]],"counts":[1,1,1,1,1,1,1,2],"S":[0,1,2,7],"det":"-243/256","u":["-1","1/23","1/23","0","0","0","0","1/4"],"energy":"-9/1472","norm":"4777/4232","rayleigh":"-207/38216"},{"state":2,"family":"B","root":3,"labels":[["c",3],["b",0],["b",1],["b",2],["b",4],["b",5],["b",6],["P",3]],"matrix":[["1/2","0","0","0","0","0","0","1/2"],["0","67/12","-11/12","-11/12","-1/2","-2/3","-2/3","1/12"],["0","-11/12","67/12","-11/12","-1/2","-2/3","-2/3","1/12"],["0","-11/12","-11/12","67/12","-1/2","-2/3","-2/3","1/12"],["0","-1/2","-1/2","-1/2","19/4","-1/2","-1/2","0"],["0","-2/3","-2/3","-2/3","-1/2","61/12","-2/3","1/3"],["0","-2/3","-2/3","-2/3","-1/2","-2/3","61/12","1/3"],["1/2","1/12","1/12","1/12","0","1/3","1/3","-5/12"]],"counts":[1,1,1,1,1,1,1,1],"S":[7],"det":"-5/12","u":["0","0","0","0","0","0","0","1"],"energy":"-5/12","norm":"1","rayleigh":"-5/12"},{"state":3,"family":"A","root":2,"s":4,"labels":[["b",0],["b",1],["b",2],["b",5],["Y",2]],"matrix":[["589/140","-181/140","-181/140","-23/20","36/35"],["-181/140","589/140","-181/140","-23/20","36/35"],["-181/140","-181/140","589/140","-23/20","36/35"],["-23/20","-23/20","-23/20","18/5","8/5"],["36/35","36/35","36/35","8/5","81/35"]],"counts":[1,1,1,1,4],"S":[0,1,2,3,4],"det":"-1531739/2240","u":["-194/215","-194/215","-194/215","-1","1047/3440"],"energy":"-13253973/11833600","norm":"11280721/2958400","rayleigh":"-13253973/45122884"},{"state":4,"family":"B","root":3,"labels":[["c",3],["b",0],["b",1],["b",2],["b",4],["b",5],["b",6],["P",3]],"matrix":[["1/2","0","0","0","0","0","0","1/2"],["0","28/5","-9/10","-9/10","-1/2","-7/10","-7/10","1/10"],["0","-9/10","28/5","-9/10","-1/2","-7/10","-7/10","1/10"],["0","-9/10","-9/10","28/5","-1/2","-7/10","-7/10","1/10"],["0","-1/2","-1/2","-1/2","19/4","-1/2","-1/2","0"],["0","-7/10","-7/10","-7/10","-1/2","101/20","-1/2","3/10"],["0","-7/10","-7/10","-7/10","-1/2","-1/2","101/20","3/10"],["1/2","1/10","1/10","1/10","0","3/10","3/10","-2/5"]],"counts":[1,1,1,1,1,1,1,1],"S":[7],"det":"-2/5","u":["0","0","0","0","0","0","0","1"],"energy":"-2/5","norm":"1","rayleigh":"-2/5"},{"state":5,"family":"A","root":1,"s":7,"labels":[["b",0],["Y",1]],"matrix":[["-7/12","4/3"],["4/3","97/6"]],"counts":[1,7],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":5,"family":"A","root":1,"s":8,"labels":[["b",0],["Y",1]],"matrix":[["-5/6","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":5,"family":"A","root":1,"s":9,"labels":[["b",0],["Y",1]],"matrix":[["-13/12","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":5,"family":"A","root":1,"s":10,"labels":[["b",0],["Y",1]],"matrix":[["-4/3","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":5,"family":"A","root":1,"s":11,"labels":[["b",0],["Y",1]],"matrix":[["-19/12","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":5,"family":"A","root":1,"s":12,"labels":[["b",0],["Y",1]],"matrix":[["-11/6","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-11/6","u":["1","0"],"energy":"-11/6","norm":"1","rayleigh":"-11/6"},{"state":5,"family":"A","root":1,"s":13,"labels":[["b",0],["Y",1]],"matrix":[["-25/12","13/3"],["13/3","611/12"]],"counts":[1,13],"S":[0],"det":"-25/12","u":["1","0"],"energy":"-25/12","norm":"1","rayleigh":"-25/12"},{"state":6,"family":"A","root":2,"s":7,"labels":[["b",1],["Y",2]],"matrix":[["-7/12","4/3"],["4/3","97/6"]],"counts":[1,7],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":6,"family":"A","root":2,"s":8,"labels":[["b",1],["Y",2]],"matrix":[["-5/6","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":6,"family":"A","root":2,"s":9,"labels":[["b",1],["Y",2]],"matrix":[["-13/12","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":6,"family":"A","root":2,"s":10,"labels":[["b",1],["Y",2]],"matrix":[["-4/3","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":6,"family":"A","root":2,"s":11,"labels":[["b",1],["Y",2]],"matrix":[["-19/12","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":6,"family":"A","root":2,"s":12,"labels":[["b",1],["Y",2]],"matrix":[["-11/6","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-11/6","u":["1","0"],"energy":"-11/6","norm":"1","rayleigh":"-11/6"},{"state":6,"family":"A","root":2,"s":13,"labels":[["b",1],["Y",2]],"matrix":[["-25/12","13/3"],["13/3","611/12"]],"counts":[1,13],"S":[0],"det":"-25/12","u":["1","0"],"energy":"-25/12","norm":"1","rayleigh":"-25/12"},{"state":7,"family":"A","root":3,"s":7,"labels":[["b",2],["Y",3]],"matrix":[["-7/12","4/3"],["4/3","97/6"]],"counts":[1,7],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":7,"family":"A","root":3,"s":8,"labels":[["b",2],["Y",3]],"matrix":[["-5/6","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":7,"family":"A","root":3,"s":9,"labels":[["b",2],["Y",3]],"matrix":[["-13/12","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":7,"family":"A","root":3,"s":10,"labels":[["b",2],["Y",3]],"matrix":[["-4/3","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":7,"family":"A","root":3,"s":11,"labels":[["b",2],["Y",3]],"matrix":[["-19/12","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":7,"family":"A","root":3,"s":12,"labels":[["b",2],["Y",3]],"matrix":[["-11/6","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-11/6","u":["1","0"],"energy":"-11/6","norm":"1","rayleigh":"-11/6"},{"state":7,"family":"A","root":3,"s":13,"labels":[["b",2],["Y",3]],"matrix":[["-25/12","13/3"],["13/3","611/12"]],"counts":[1,13],"S":[0],"det":"-25/12","u":["1","0"],"energy":"-25/12","norm":"1","rayleigh":"-25/12"},{"state":8,"family":"A","root":1,"s":7,"labels":[["b",0],["Y",1]],"matrix":[["-7/12","4/3"],["4/3","97/6"]],"counts":[1,7],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":8,"family":"A","root":1,"s":8,"labels":[["b",0],["Y",1]],"matrix":[["-5/6","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":8,"family":"A","root":1,"s":9,"labels":[["b",0],["Y",1]],"matrix":[["-13/12","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":8,"family":"A","root":1,"s":10,"labels":[["b",0],["Y",1]],"matrix":[["-4/3","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":8,"family":"A","root":1,"s":11,"labels":[["b",0],["Y",1]],"matrix":[["-19/12","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":8,"family":"A","root":1,"s":12,"labels":[["b",0],["Y",1]],"matrix":[["-11/6","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-11/6","u":["1","0"],"energy":"-11/6","norm":"1","rayleigh":"-11/6"},{"state":8,"family":"A","root":1,"s":13,"labels":[["b",0],["Y",1]],"matrix":[["-25/12","13/3"],["13/3","611/12"]],"counts":[1,13],"S":[0],"det":"-25/12","u":["1","0"],"energy":"-25/12","norm":"1","rayleigh":"-25/12"},{"state":9,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","1"],["0","23/4","-3/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-3/4","23/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","14/3","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","21/4","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","21/4","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","21/4","0"],["1","-1/2","-1/2","1/3","0","0","0","47/12"]],"counts":[1,1,1,1,1,1,1,2],"S":[0,7],"det":"-1/48","u":["-1","0","0","0","0","0","0","1/4"],"energy":"-1/192","norm":"9/8","rayleigh":"-1/216"},{"state":10,"family":"A","root":2,"s":5,"labels":[["b",0],["b",1],["b",2],["Y",2]],"matrix":[["74/21","-145/84","-145/84","33/28"],["-145/84","74/21","-145/84","33/28"],["-145/84","-145/84","74/21","33/28"],["33/28","33/28","33/28","181/28"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-26145/256","u":["-1","-1","-1","2/33"],"energy":"-415/2178","norm":"3287/1089","rayleigh":"-415/6574"},{"state":10,"family":"A","root":2,"s":6,"labels":[["b",0],["b",1],["b",2],["Y",2]],"matrix":[["275/84","-145/84","-145/84","47/28"],["-145/84","275/84","-145/84","47/28"],["-145/84","-145/84","275/84","47/28"],["47/28","47/28","47/28","279/28"]],"counts":[1,1,1,6],"S":[0,1,2],"det":"-125/28","u":["1","1","26/29","0"],"energy":"-390/841","norm":"2358/841","rayleigh":"-65/393"},{"state":11,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","1"],["0","25/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","25/4","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","14/3","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","19/4","-3/4","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-3/4","19/4","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","21/4","0"],["1","-1","-1","1/3","1/2","1/2","0","47/12"]],"counts":[1,1,1,1,1,1,1,2],"S":[0,7],"det":"-1/48","u":["-1","0","0","0","0","0","0","1/4"],"energy":"-1/192","norm":"9/8","rayleigh":"-1/216"},{"state":12,"family":"A","root":1,"s":6,"labels":[["b",0],["b",4],["Y",1]],"matrix":[["9/4","-5/2","5/4"],["-5/2","7/4","2"],["5/4","2","41/4"]],"counts":[1,1,6],"S":[0,1],"det":"-37/16","u":["1","9/10","0"],"energy":"-333/400","norm":"181/100","rayleigh":"-333/724"},{"state":12,"family":"A","root":1,"s":7,"labels":[["b",0],["b",4],["Y",1]],"matrix":[["2","-5/2","7/4"],["-5/2","3/2","5/2"],["7/4","5/2","15"]],"counts":[1,1,7],"S":[0,1],"det":"-13/4","u":["1","4/5","0"],"energy":"-26/25","norm":"41/25","rayleigh":"-26/41"},{"state":12,"family":"A","root":1,"s":8,"labels":[["b",0],["b",4],["Y",1]],"matrix":[["7/4","-5/2","9/4"],["-5/2","5/4","3"],["9/4","3","83/4"]],"counts":[1,1,8],"S":[0,1],"det":"-65/16","u":["1","7/10","0"],"energy":"-91/80","norm":"149/100","rayleigh":"-455/596"},{"state":13,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","1"],["0","23/4","-3/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-3/4","23/4","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","14/3","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","21/4","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","21/4","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","21/4","0"],["1","-1/2","-1/2","1/3","0","0","0","47/12"]],"counts":[1,1,1,1,1,1,1,2],"S":[0,7],"det":"-1/48","u":["-1","0","0","0","0","0","0","1/4"],"energy":"-1/192","norm":"9/8","rayleigh":"-1/216"},{"state":14,"family":"B","root":3,"labels":[["c",3],["b",0],["b",1],["b",2],["b",4],["b",5],["b",6],["P",3]],"matrix":[["1/2","0","0","0","0","0","0","1/2"],["0","157/28","-25/28","-25/28","-9/14","-9/14","-9/14","3/28"],["0","-25/28","157/28","-25/28","-9/14","-9/14","-9/14","3/28"],["0","-25/28","-25/28","157/28","-9/14","-9/14","-9/14","3/28"],["0","-9/14","-9/14","-9/14","143/28","-9/14","-9/14","5/14"],["0","-9/14","-9/14","-9/14","-9/14","143/28","-9/14","5/14"],["0","-9/14","-9/14","-9/14","-9/14","-9/14","143/28","5/14"],["1/2","3/28","3/28","3/28","5/14","5/14","5/14","-25/28"]],"counts":[1,1,1,1,1,1,1,1],"S":[7],"det":"-25/28","u":["0","0","0","0","0","0","0","1"],"energy":"-25/28","norm":"1","rayleigh":"-25/28"},{"state":15,"family":"B","root":3,"labels":[["c",3],["b",0],["b",1],["b",2],["b",4],["b",5],["b",6],["P",3]],"matrix":[["1/2","0","0","0","0","0","0","1/2"],["0","169/30","-13/15","-13/15","-7/10","-2/3","-2/3","2/15"],["0","-13/15","169/30","-13/15","-7/10","-2/3","-2/3","2/15"],["0","-13/15","-13/15","169/30","-7/10","-2/3","-2/3","2/15"],["0","-7/10","-7/10","-7/10","101/20","-1/2","-1/2","3/10"],["0","-2/3","-2/3","-2/3","-1/2","61/12","-2/3","1/3"],["0","-2/3","-2/3","-2/3","-1/2","-2/3","61/12","1/3"],["1/2","2/15","2/15","2/15","3/10","1/3","1/3","-13/15"]],"counts":[1,1,1,1,1,1,1,1],"S":[7],"det":"-13/15","u":["0","0","0","0","0","0","0","1"],"energy":"-13/15","norm":"1","rayleigh":"-13/15"},{"state":16,"family":"A","root":0,"s":7,"labels":[["b",0],["Y",0]],"matrix":[["-7/12","4/3"],["4/3","97/6"]],"counts":[1,7],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":16,"family":"A","root":0,"s":8,"labels":[["b",0],["Y",0]],"matrix":[["-5/6","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":16,"family":"A","root":0,"s":9,"labels":[["b",0],["Y",0]],"matrix":[["-13/12","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":16,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-4/3","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":16,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-19/12","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":16,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-11/6","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-11/6","u":["1","0"],"energy":"-11/6","norm":"1","rayleigh":"-11/6"},{"state":16,"family":"A","root":0,"s":13,"labels":[["b",0],["Y",0]],"matrix":[["-25/12","13/3"],["13/3","611/12"]],"counts":[1,13],"S":[0],"det":"-25/12","u":["1","0"],"energy":"-25/12","norm":"1","rayleigh":"-25/12"},{"state":17,"family":"A","root":1,"s":7,"labels":[["b",1],["Y",1]],"matrix":[["-7/12","4/3"],["4/3","97/6"]],"counts":[1,7],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":17,"family":"A","root":1,"s":8,"labels":[["b",1],["Y",1]],"matrix":[["-5/6","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":17,"family":"A","root":1,"s":9,"labels":[["b",1],["Y",1]],"matrix":[["-13/12","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":17,"family":"A","root":1,"s":10,"labels":[["b",1],["Y",1]],"matrix":[["-4/3","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":17,"family":"A","root":1,"s":11,"labels":[["b",1],["Y",1]],"matrix":[["-19/12","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":17,"family":"A","root":1,"s":12,"labels":[["b",1],["Y",1]],"matrix":[["-11/6","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-11/6","u":["1","0"],"energy":"-11/6","norm":"1","rayleigh":"-11/6"},{"state":17,"family":"A","root":1,"s":13,"labels":[["b",1],["Y",1]],"matrix":[["-25/12","13/3"],["13/3","611/12"]],"counts":[1,13],"S":[0],"det":"-25/12","u":["1","0"],"energy":"-25/12","norm":"1","rayleigh":"-25/12"},{"state":18,"family":"A","root":2,"s":6,"labels":[["b",2],["b",3],["Y",2]],"matrix":[["2","-8/3","5/3"],["-8/3","19/12","7/3"],["5/3","7/3","19/2"]],"counts":[1,1,6],"S":[0,1],"det":"-71/18","u":["1","3/4","0"],"energy":"-71/64","norm":"25/16","rayleigh":"-71/100"},{"state":18,"family":"A","root":2,"s":7,"labels":[["b",2],["b",3],["Y",2]],"matrix":[["7/4","-8/3","13/6"],["-8/3","4/3","17/6"],["13/6","17/6","57/4"]],"counts":[1,1,7],"S":[0,1],"det":"-43/9","u":["1","21/32","0"],"energy":"-301/256","norm":"1465/1024","rayleigh":"-1204/1465"},{"state":18,"family":"A","root":2,"s":8,"labels":[["b",2],["b",3],["Y",2]],"matrix":[["3/2","-8/3","8/3"],["-8/3","13/12","10/3"],["8/3","10/3","20"]],"counts":[1,1,8],"S":[0,1],"det":"-395/72","u":["1","9/16","0"],"energy":"-1185/1024","norm":"337/256","rayleigh":"-1185/1348"},{"state":19,"family":"A","root":0,"s":7,"labels":[["b",0],["Y",0]],"matrix":[["-5/4","2"],["2","31/2"]],"counts":[1,7],"S":[0],"det":"-5/4","u":["1","0"],"energy":"-5/4","norm":"1","rayleigh":"-5/4"},{"state":19,"family":"A","root":0,"s":8,"labels":[["b",0],["Y",0]],"matrix":[["-3/2","5/2"],["5/2","43/2"]],"counts":[1,8],"S":[0],"det":"-3/2","u":["1","0"],"energy":"-3/2","norm":"1","rayleigh":"-3/2"},{"state":19,"family":"A","root":0,"s":9,"labels":[["b",0],["Y",0]],"matrix":[["-7/4","3"],["3","105/4"]],"counts":[1,9],"S":[0],"det":"-7/4","u":["1","0"],"energy":"-7/4","norm":"1","rayleigh":"-7/4"},{"state":19,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-2","7/2"],["7/2","63/2"]],"counts":[1,10],"S":[0],"det":"-2","u":["1","0"],"energy":"-2","norm":"1","rayleigh":"-2"},{"state":19,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-9/4","4"],["4","149/4"]],"counts":[1,11],"S":[0],"det":"-9/4","u":["1","0"],"energy":"-9/4","norm":"1","rayleigh":"-9/4"},{"state":19,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-5/2","9/2"],["9/2","87/2"]],"counts":[1,12],"S":[0],"det":"-5/2","u":["1","0"],"energy":"-5/2","norm":"1","rayleigh":"-5/2"},{"state":19,"family":"A","root":0,"s":13,"labels":[["b",0],["Y",0]],"matrix":[["-11/4","5"],["5","201/4"]],"counts":[1,13],"S":[0],"det":"-11/4","u":["1","0"],"energy":"-11/4","norm":"1","rayleigh":"-11/4"},{"state":20,"family":"A","root":0,"s":7,"labels":[["b",0],["Y",0]],"matrix":[["-7/12","4/3"],["4/3","97/6"]],"counts":[1,7],"S":[0],"det":"-7/12","u":["1","0"],"energy":"-7/12","norm":"1","rayleigh":"-7/12"},{"state":20,"family":"A","root":0,"s":8,"labels":[["b",0],["Y",0]],"matrix":[["-5/6","11/6"],["11/6","133/6"]],"counts":[1,8],"S":[0],"det":"-5/6","u":["1","0"],"energy":"-5/6","norm":"1","rayleigh":"-5/6"},{"state":20,"family":"A","root":0,"s":9,"labels":[["b",0],["Y",0]],"matrix":[["-13/12","7/3"],["7/3","323/12"]],"counts":[1,9],"S":[0],"det":"-13/12","u":["1","0"],"energy":"-13/12","norm":"1","rayleigh":"-13/12"},{"state":20,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-4/3","17/6"],["17/6","193/6"]],"counts":[1,10],"S":[0],"det":"-4/3","u":["1","0"],"energy":"-4/3","norm":"1","rayleigh":"-4/3"},{"state":20,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-19/12","10/3"],["10/3","455/12"]],"counts":[1,11],"S":[0],"det":"-19/12","u":["1","0"],"energy":"-19/12","norm":"1","rayleigh":"-19/12"},{"state":20,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-11/6","23/6"],["23/6","265/6"]],"counts":[1,12],"S":[0],"det":"-11/6","u":["1","0"],"energy":"-11/6","norm":"1","rayleigh":"-11/6"},{"state":20,"family":"A","root":0,"s":13,"labels":[["b",0],["Y",0]],"matrix":[["-25/12","13/3"],["13/3","611/12"]],"counts":[1,13],"S":[0],"det":"-25/12","u":["1","0"],"energy":"-25/12","norm":"1","rayleigh":"-25/12"},{"state":21,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","1"],["0","29/5","-7/10","-7/10","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","29/5","-7/10","-1/2","-1/2","-1/2","-2/5"],["0","-7/10","-7/10","24/5","-1/2","-1/2","-1/2","3/5"],["0","-1/2","-1/2","-1/2","21/4","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","21/4","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","21/4","0"],["1","-2/5","-2/5","3/5","0","0","0","69/20"]],"counts":[1,1,1,1,1,1,1,2],"S":[0,7],"det":"-11/80","u":["-1","0","0","0","0","0","0","1/4"],"energy":"-11/320","norm":"9/8","rayleigh":"-11/360"},{"state":22,"family":"B","root":3,"labels":[["c",3],["b",0],["b",1],["b",2],["b",4],["b",5],["b",6],["P",3]],"matrix":[["1/2","0","0","0","0","0","0","1/2"],["0","67/12","-11/12","-11/12","-1/2","-2/3","-2/3","1/12"],["0","-11/12","67/12","-11/12","-1/2","-2/3","-2/3","1/12"],["0","-11/12","-11/12","67/12","-1/2","-2/3","-2/3","1/12"],["0","-1/2","-1/2","-1/2","11/2","-1/2","-1/2","-1/2"],["0","-2/3","-2/3","-2/3","-1/2","61/12","-2/3","1/3"],["0","-2/3","-2/3","-2/3","-1/2","-2/3","61/12","1/3"],["1/2","1/12","1/12","1/12","-1/2","1/3","1/3","1/3"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,7],"det":"-1/12","u":["-1","0","0","0","0","0","0","1"],"energy":"-1/6","norm":"2","rayleigh":"-1/12"},{"state":23,"family":"A","root":1,"s":4,"labels":[["b",0],["b",1],["b",2],["b",5],["Y",1]],"matrix":[["589/140","-181/140","-181/140","-23/20","36/35"],["-181/140","589/140","-181/140","-23/20","36/35"],["-181/140","-181/140","589/140","-23/20","36/35"],["-23/20","-23/20","-23/20","18/5","8/5"],["36/35","36/35","36/35","8/5","81/35"]],"counts":[1,1,1,1,4],"S":[0,1,2,3,4],"det":"-1531739/2240","u":["-194/215","-194/215","-194/215","-1","1047/3440"],"energy":"-13253973/11833600","norm":"11280721/2958400","rayleigh":"-13253973/45122884"},{"state":24,"family":"B","root":3,"labels":[["c",3],["b",0],["b",1],["b",2],["b",4],["b",5],["b",6],["P",3]],"matrix":[["1/2","0","0","0","0","0","0","1/2"],["0","28/5","-9/10","-9/10","-1/2","-7/10","-7/10","1/10"],["0","-9/10","28/5","-9/10","-1/2","-7/10","-7/10","1/10"],["0","-9/10","-9/10","28/5","-1/2","-7/10","-7/10","1/10"],["0","-1/2","-1/2","-1/2","11/2","-1/2","-1/2","-1/2"],["0","-7/10","-7/10","-7/10","-1/2","101/20","-1/2","3/10"],["0","-7/10","-7/10","-7/10","-1/2","-1/2","101/20","3/10"],["1/2","1/10","1/10","1/10","-1/2","3/10","3/10","7/20"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,7],"det":"-3/40","u":["-1","0","0","0","0","0","0","1"],"energy":"-3/20","norm":"2","rayleigh":"-3/40"},{"state":25,"family":"A","root":0,"s":6,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["2","-8/3","5/3"],["-8/3","19/12","7/3"],["5/3","7/3","19/2"]],"counts":[1,1,6],"S":[0,1],"det":"-71/18","u":["1","3/4","0"],"energy":"-71/64","norm":"25/16","rayleigh":"-71/100"},{"state":25,"family":"A","root":0,"s":7,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["7/4","-8/3","13/6"],["-8/3","4/3","17/6"],["13/6","17/6","57/4"]],"counts":[1,1,7],"S":[0,1],"det":"-43/9","u":["1","21/32","0"],"energy":"-301/256","norm":"1465/1024","rayleigh":"-1204/1465"},{"state":25,"family":"A","root":0,"s":8,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["3/2","-8/3","8/3"],["-8/3","13/12","10/3"],["8/3","10/3","20"]],"counts":[1,1,8],"S":[0,1],"det":"-395/72","u":["1","9/16","0"],"energy":"-1185/1024","norm":"337/256","rayleigh":"-1185/1348"},{"state":26,"family":"B","root":3,"labels":[["c",3],["b",0],["b",1],["b",2],["b",4],["b",5],["b",6],["P",3]],"matrix":[["1/2","0","0","0","0","0","0","1/2"],["0","171/28","-9/14","-9/14","-9/14","-9/14","-9/14","-9/14"],["0","-9/14","116/21","-41/42","-9/14","-9/14","-9/14","1/42"],["0","-9/14","-41/42","116/21","-9/14","-9/14","-9/14","1/42"],["0","-9/14","-9/14","-9/14","143/28","-9/14","-9/14","5/14"],["0","-9/14","-9/14","-9/14","-9/14","143/28","-9/14","5/14"],["0","-9/14","-9/14","-9/14","-9/14","-9/14","143/28","5/14"],["1/2","-9/14","1/42","1/42","5/14","5/14","5/14","23/84"]],"counts":[1,1,1,1,1,1,1,1],"S":[0,7],"det":"-19/168","u":["-1","0","0","0","0","0","0","1"],"energy":"-19/84","norm":"2","rayleigh":"-19/168"},{"state":27,"family":"A","root":0,"s":6,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["9/4","-5/2","5/4"],["-5/2","7/4","2"],["5/4","2","41/4"]],"counts":[1,1,6],"S":[0,1],"det":"-37/16","u":["1","9/10","0"],"energy":"-333/400","norm":"181/100","rayleigh":"-333/724"},{"state":27,"family":"A","root":0,"s":7,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["2","-5/2","7/4"],["-5/2","3/2","5/2"],["7/4","5/2","15"]],"counts":[1,1,7],"S":[0,1],"det":"-13/4","u":["1","4/5","0"],"energy":"-26/25","norm":"41/25","rayleigh":"-26/41"},{"state":27,"family":"A","root":0,"s":8,"labels":[["b",0],["b",3],["Y",0]],"matrix":[["7/4","-5/2","9/4"],["-5/2","5/4","3"],["9/4","3","83/4"]],"counts":[1,1,8],"S":[0,1],"det":"-65/16","u":["1","7/10","0"],"energy":"-91/80","norm":"149/100","rayleigh":"-455/596"},{"state":28,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","1"],["0","29/5","-7/10","-1/2","-7/10","-1/2","-1/2","-2/5"],["0","-7/10","29/5","-1/2","-7/10","-1/2","-1/2","-2/5"],["0","-1/2","-1/2","21/4","-1/2","-1/2","-1/2","0"],["0","-7/10","-7/10","-1/2","24/5","-1/2","-1/2","3/5"],["0","-1/2","-1/2","-1/2","-1/2","21/4","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","21/4","0"],["1","-2/5","-2/5","0","3/5","0","0","69/20"]],"counts":[1,1,1,1,1,1,1,2],"S":[0,7],"det":"-11/80","u":["-1","0","0","0","0","0","0","1/4"],"energy":"-11/320","norm":"9/8","rayleigh":"-11/360"},{"state":29,"family":"A","root":1,"s":5,"labels":[["b",2],["b",3],["b",4],["Y",1]],"matrix":[["10/3","-5/3","-5/3","5/4"],["-5/3","17/6","-5/3","2"],["-5/3","-5/3","17/6","2"],["5/4","2","2","19/4"]],"counts":[1,1,1,5],"S":[0,1,2],"det":"-15/2","u":["9/10","1","4/5","0"],"energy":"-18/25","norm":"49/20","rayleigh":"-72/245"},{"state":30,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","1"],["0","25/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","29/5","-7/10","-7/10","-1/2","-1/2","-2/5"],["0","-1/2","-7/10","24/5","-7/10","-1/2","-1/2","3/5"],["0","-1/2","-7/10","-7/10","24/5","-1/2","-1/2","3/5"],["0","-1/2","-1/2","-1/2","-1/2","21/4","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","21/4","0"],["1","-1","-2/5","3/5","3/5","0","0","69/20"]],"counts":[1,1,1,1,1,1,1,2],"S":[0,7],"det":"-11/80","u":["-1","0","0","0","0","0","0","1/4"],"energy":"-11/320","norm":"9/8","rayleigh":"-11/360"},{"state":31,"family":"A","root":0,"s":5,"labels":[["b",3],["b",4],["b",5],["Y",0]],"matrix":[["63/20","-27/20","-27/20","21/20"],["-27/20","63/20","-27/20","21/20"],["-27/20","-27/20","63/20","21/20"],["21/20","21/20","21/20","137/20"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-729/160","u":["-1","-1","-1","3/7"],"energy":"-9/98","norm":"192/49","rayleigh":"-3/128"},{"state":32,"family":"A","root":0,"s":5,"labels":[["b",3],["b",4],["b",5],["Y",0]],"matrix":[["63/20","-27/20","-27/20","21/20"],["-27/20","63/20","-27/20","21/20"],["-27/20","-27/20","63/20","21/20"],["21/20","21/20","21/20","137/20"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-729/160","u":["-1","-1","-1","3/7"],"energy":"-9/98","norm":"192/49","rayleigh":"-3/128"},{"state":33,"family":"A","root":0,"s":5,"labels":[["b",0],["b",3],["b",4],["Y",0]],"matrix":[["52/15","-19/12","-19/12","19/20"],["-19/12","35/12","-19/12","7/4"],["-19/12","-19/12","35/12","7/4"],["19/20","7/4","7/4","111/20"]],"counts":[1,1,1,5],"S":[0,1,2],"det":"-141/80","u":["90/101","1","1825/1919","0"],"energy":"-771975/3682561","norm":"9937286/3682561","rayleigh":"-771975/9937286"},{"state":34,"family":"A","root":0,"s":5,"labels":[["b",0],["b",3],["b",4],["Y",0]],"matrix":[["52/15","-19/12","-19/12","19/20"],["-19/12","35/12","-19/12","7/4"],["-19/12","-19/12","35/12","7/4"],["19/20","7/4","7/4","111/20"]],"counts":[1,1,1,5],"S":[0,1,2],"det":"-141/80","u":["90/101","1","1825/1919","0"],"energy":"-771975/3682561","norm":"9937286/3682561","rayleigh":"-771975/9937286"},{"state":35,"family":"A","root":1,"s":5,"labels":[["b",1],["b",2],["b",5],["Y",1]],"matrix":[["7/2","-7/4","-19/12","13/12"],["-7/4","7/2","-19/12","13/12"],["-19/12","-19/12","35/12","7/4"],["13/12","13/12","7/4","73/12"]],"counts":[1,1,1,5],"S":[0,1,2,3],"det":"-47705/384","u":["-854/935","-854/935","-1","13/935"],"energy":"-17719/349690","norm":"2333702/874225","rayleigh":"-88595/4667404"},{"state":36,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","1"],["0","29/5","-7/10","-1/2","-1/2","-7/10","-1/2","-2/5"],["0","-7/10","29/5","-1/2","-1/2","-7/10","-1/2","-2/5"],["0","-1/2","-1/2","21/4","-1/2","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","21/4","-1/2","-1/2","0"],["0","-7/10","-7/10","-1/2","-1/2","24/5","-1/2","3/5"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","21/4","0"],["1","-2/5","-2/5","0","0","3/5","0","69/20"]],"counts":[1,1,1,1,1,1,1,2],"S":[0,7],"det":"-11/80","u":["-1","0","0","0","0","0","0","1/4"],"energy":"-11/320","norm":"9/8","rayleigh":"-11/360"},{"state":37,"adj":[[0,1],[1,0]],"svals":[5,1],"wp":[[[0],4]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","0","1/2","1/2"],["0","25/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","25/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","21/4","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","21/4","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","21/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","21/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","1/2","1","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","6"]],"counts":[1,1,1,1,1,1,1,1,1],"S":[0,7,1],"det":"-1/16","u":["-1","1/27","0","0","0","0","0","1/2","0"],"energy":"-29/2916","norm":"3649/2916","rayleigh":"-29/3649"},{"state":37,"adj":[[0,1],[1,0]],"svals":[6,1],"wp":[[[0],5]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","0","1/2","1/2"],["0","25/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","25/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","21/4","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","21/4","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","21/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","21/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","1/2","3/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","6"]],"counts":[1,1,1,1,1,1,1,1,1],"S":[0,7],"det":"-1/16","u":["-1","0","0","0","0","0","0","1/2","0"],"energy":"-1/16","norm":"5/4","rayleigh":"-1/20"},{"state":37,"adj":[[0,1],[1,0]],"svals":[7,1],"wp":[[[0],6]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","0","1/2","1/2"],["0","25/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","25/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","21/4","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","21/4","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","21/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","21/4","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","1/2","1/2","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","6"]],"counts":[1,1,1,1,1,1,1,1,1],"S":[0,7],"det":"-1/8","u":["-1","0","0","0","0","0","0","1/2","0"],"energy":"-1/8","norm":"5/4","rayleigh":"-1/10"},{"state":38,"adj":[[0,1],[1,0]],"svals":[4,2],"wp":[[[0],3],[[1],1]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["93/20","-11/10","-11/10","-11/10","-11/10","3/2"],["-11/10","93/20","-11/10","-11/10","-11/10","3/2"],["-11/10","-11/10","93/20","-11/10","-11/10","3/2"],["-11/10","-11/10","-11/10","73/20","-1/10","3/2"],["-11/10","-11/10","-11/10","-1/10","22/5","3/4"],["3/2","3/2","3/2","3/2","3/4","-9/4"]],"counts":[1,1,1,1,1,3],"S":[5],"det":"-9/4","u":["0","0","0","0","0","1"],"energy":"-9/4","norm":"3","rayleigh":"-3/4"},{"state":38,"adj":[[0,1],[1,0]],"svals":[4,2],"wp":[[[0,1],1],[[0],2]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["93/20","-11/10","-11/10","-11/10","-11/10","3/2"],["-11/10","93/20","-11/10","-11/10","-11/10","3/2"],["-11/10","-11/10","93/20","-11/10","-11/10","3/2"],["-11/10","-11/10","-11/10","73/20","-1/10","3/2"],["-11/10","-11/10","-11/10","-1/10","49/10","1/2"],["3/2","3/2","3/2","3/2","1/2","-7/4"]],"counts":[1,1,1,1,1,3],"S":[5],"det":"-7/4","u":["0","0","0","0","0","1"],"energy":"-7/4","norm":"3","rayleigh":"-7/12"},{"state":38,"adj":[[0,1],[1,0]],"svals":[5,2],"wp":[[[0],4],[[1],1]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["22/5","-11/10","-11/10","-11/10","-11/10","2"],["-11/10","22/5","-11/10","-11/10","-11/10","2"],["-11/10","-11/10","22/5","-11/10","-11/10","2"],["-11/10","-11/10","-11/10","17/5","-1/10","2"],["-11/10","-11/10","-11/10","-1/10","21/5","6/5"],["2","2","2","2","6/5","-6/5"]],"counts":[1,1,1,1,1,4],"S":[5],"det":"-6/5","u":["0","0","0","0","0","1"],"energy":"-6/5","norm":"4","rayleigh":"-3/10"},{"state":38,"adj":[[0,1],[1,0]],"svals":[5,2],"wp":[[[0,1],1],[[0],3]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["z",1],["w",-1]],"matrix":[["22/5","-11/10","-11/10","-11/10","-11/10","2"],["-11/10","22/5","-11/10","-11/10","-11/10","2"],["-11/10","-11/10","22/5","-11/10","-11/10","2"],["-11/10","-11/10","-11/10","17/5","-1/10","2"],["-11/10","-11/10","-11/10","-1/10","93/20","1"],["2","2","2","2","1","-3/4"]],"counts":[1,1,1,1,1,4],"S":[5],"det":"-3/4","u":["0","0","0","0","0","1"],"energy":"-3/4","norm":"4","rayleigh":"-3/16"},{"state":39,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0],2],[[1],2]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["b",4],["z",1],["w",-1]],"matrix":[["31/6","-5/6","-5/6","-5/6","-5/6","-5/6","1"],["-5/6","31/6","-5/6","-5/6","-5/6","-5/6","1"],["-5/6","-5/6","31/6","-5/6","-5/6","-5/6","1"],["-5/6","-5/6","-5/6","25/6","-5/6","1/6","1"],["-5/6","-5/6","-5/6","-5/6","25/6","1/6","1"],["-5/6","-5/6","-5/6","1/6","1/6","17/4","-1/3"],["1","1","1","1","1","-1/3","-13/6"]],"counts":[1,1,1,1,1,1,2],"S":[6],"det":"-13/6","u":["0","0","0","0","0","0","1"],"energy":"-13/6","norm":"2","rayleigh":"-13/12"},{"state":39,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0,1],1],[[0],1],[[1],1]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["b",4],["z",1],["w",-1]],"matrix":[["31/6","-5/6","-5/6","-5/6","-5/6","-5/6","1"],["-5/6","31/6","-5/6","-5/6","-5/6","-5/6","1"],["-5/6","-5/6","31/6","-5/6","-5/6","-5/6","1"],["-5/6","-5/6","-5/6","25/6","-5/6","1/6","1"],["-5/6","-5/6","-5/6","-5/6","25/6","1/6","1"],["-5/6","-5/6","-5/6","1/6","1/6","29/6","-2/3"],["1","1","1","1","1","-2/3","-19/12"]],"counts":[1,1,1,1,1,1,2],"S":[6],"det":"-19/12","u":["0","0","0","0","0","0","1"],"energy":"-19/12","norm":"2","rayleigh":"-19/24"},{"state":39,"adj":[[0,1],[1,0]],"svals":[3,3],"wp":[[[0,1],2]],"family":"D","root":0,"labels":[["b",0],["b",1],["b",2],["b",3],["b",4],["z",1],["w",-1]],"matrix":[["31/6","-5/6","-5/6","-5/6","-5/6","-5/6","1"],["-5/6","31/6","-5/6","-5/6","-5/6","-5/6","1"],["-5/6","-5/6","31/6","-5/6","-5/6","-5/6","1"],["-5/6","-5/6","-5/6","25/6","-5/6","1/6","1"],["-5/6","-5/6","-5/6","-5/6","25/6","1/6","1"],["-5/6","-5/6","-5/6","1/6","1/6","65/12","-1"],["1","1","1","1","1","-1","-1"]],"counts":[1,1,1,1,1,1,2],"S":[6],"det":"-1","u":["0","0","0","0","0","0","1"],"energy":"-1","norm":"2","rayleigh":"-1/2"}],"unresolved":[]}

==> anc/Appendix_B/certificates_8_3.json <==
{"states":[{"types":[[1,0],[1,0],[1,0],[4,3],[4,3]],"edges":[[3,4,3]],"bits":[1],"qs":[0,0,0,3,3],"svals":[[8,9,10,11,12],[8,9,10,11,12],[8,9,10,11,12],[5],[5]]},{"types":[[1,0],[2,0],[4,3],[4,3]],"edges":[[2,3,3]],"bits":[1],"qs":[0,0,3,3],"svals":[[8,9,10,11,12],[7],[5],[5]]},{"types":[[3,3],[8,3]],"edges":[[0,1,3]],"bits":[1],"qs":[3,3],"svals":[[6,7],[1]]}],"records":[{"state":0,"family":"B","root":3,"labels":[["c",3],["b",0],["b",1],["b",2],["b",4],["b",5],["b",6],["b",7],["P",3]],"matrix":[["1/2","0","0","0","0","0","0","0","1/2"],["0","127/20","-9/10","-9/10","-1/2","-1/2","-7/10","-7/10","1/10"],["0","-9/10","127/20","-9/10","-1/2","-1/2","-7/10","-7/10","1/10"],["0","-9/10","-9/10","127/20","-1/2","-1/2","-7/10","-7/10","1/10"],["0","-1/2","-1/2","-1/2","11/2","-1/2","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","11/2","-1/2","-1/2","0"],["0","-7/10","-7/10","-7/10","-1/2","-1/2","29/5","-1/2","3/10"],["0","-7/10","-7/10","-7/10","-1/2","-1/2","-1/2","29/5","3/10"],["1/2","1/10","1/10","1/10","0","0","3/10","3/10","-2/5"]],"counts":[1,1,1,1,1,1,1,1,1],"S":[8],"det":"-2/5","u":["0","0","0","0","0","0","0","0","1"],"energy":"-2/5","norm":"1","rayleigh":"-2/5"},{"state":1,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","1"],["0","7","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","7","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","65/12","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","11/2","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-3/4","11/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","6","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","6","0"],["1","-1","-1","1/3","1/2","1/2","0","0","25/6"]],"counts":[1,1,1,1,1,1,1,1,2],"S":[0,1,2,8],"det":"-55/32","u":["-1","1/26","1/26","0","0","0","0","0","1/4"],"energy":"-11/1248","norm":"1525/1352","rayleigh":"-143/18300"},{"state":2,"adj":[[0,1],[1,0]],"svals":[6,1],"wp":[[[0],5]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","0","0","1/2","1/2"],["0","7","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","7","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","6","-1/2","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","6","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","6","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","6","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","6","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","1/2","1/2","1/2","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","27/4"]],"counts":[1,1,1,1,1,1,1,1,1,1],"S":[0,8],"det":"-1/8","u":["-1","0","0","0","0","0","0","0","1/2","0"],"energy":"-1/8","norm":"5/4","rayleigh":"-1/10"},{"state":2,"adj":[[0,1],[1,0]],"svals":[7,1],"wp":[[[0],6]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","0","0","1/2","1/2"],["0","7","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","7","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","6","-1/2","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","6","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","6","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","6","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","6","1/2","-1/2"],["1/2","-1/2","-1/2","1/2","1/2","1/2","1/2","1/2","1/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","27/4"]],"counts":[1,1,1,1,1,1,1,1,1,1],"S":[0,8],"det":"-3/16","u":["-1","0","0","0","0","0","0","0","1/2","0"],"energy":"-3/16","norm":"5/4","rayleigh":"-3/20"}],"unresolved":[]}

==> anc/Appendix_B/certificates_9_3.json <==
{"states":[{"types":[[3,3],[9,3]],"edges":[[0,1,3]],"bits":[1],"qs":[3,3],"svals":[[7,8],[1]]}],"records":[{"state":0,"family":"A","root":1,"s":1,"labels":[["b",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["Y",1]],"matrix":[["15/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["-1/2","15/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["-1/2","-1/2","15/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["-1/2","-1/2","-1/2","13/2","-1/2","-1/2","-1/2","-1/2","-1/2","1/2"],["-1/2","-1/2","-1/2","-1/2","13/2","-1/2","-1/2","-1/2","-1/2","1/2"],["-1/2","-1/2","-1/2","-1/2","-1/2","13/2","-1/2","-1/2","-1/2","1/2"],["-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","13/2","-1/2","-1/2","1/2"],["-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","13/2","-1/2","1/2"],["-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","13/2","1/2"],["-1/2","-1/2","-1/2","1/2","1/2","1/2","1/2","1/2","1/2","1/4"]],"counts":[1,1,1,1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6,7,9],"det":"-211288","u":["2/51","2/51","2/51","-5/51","-5/51","-5/51","-5/51","-5/51","0","1"],"energy":"-11/204","norm":"2738/2601","rayleigh":"-561/10952"}],"unresolved":[]}

==> anc/Appendix_B/certificates_9_4.json <==
{"states":[{"types":[[1,0],[1,0],[1,0],[1,0],[1,0],[4,4],[4,4]],"edges":[[5,6,4]],"bits":[1],"qs":[0,0,0,0,0,4,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[6],[6]]},{"types":[[1,0],[1,0],[1,0],[1,0],[2,2],[2,2],[5,4]],"edges":[[4,6,2],[5,6,2]],"bits":[1,1],"qs":[0,0,0,0,2,2,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[8,9,10,11],[8,9,10,11],[5]]},{"types":[[1,0],[1,0],[1,0],[1,0],[4,4],[5,4]],"edges":[[4,5,4]],"bits":[1],"qs":[0,0,0,0,4,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[6],[5]]},{"types":[[1,0],[1,0],[1,0],[2,0],[4,4],[4,4]],"edges":[[4,5,4]],"bits":[1],"qs":[0,0,0,0,4,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[8],[6],[6]]},{"types":[[1,0],[1,0],[1,0],[2,1],[3,3],[5,4]],"edges":[[3,5,1],[4,5,3]],"bits":[1,1],"qs":[0,0,0,1,3,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[8,9,10],[7,8],[5]]},{"types":[[1,0],[1,0],[1,0],[2,2],[3,2],[5,4]],"edges":[[3,5,2],[4,5,2]],"bits":[1,1],"qs":[0,0,0,2,2,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[8,9,10,11],[7],[5]]},{"types":[[1,0],[1,0],[1,0],[3,1],[3,3],[4,4]],"edges":[[3,5,1],[4,5,3]],"bits":[1,0],"qs":[0,0,0,1,0,1],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[7],[7],[6]]},{"types":[[1,0],[1,0],[1,0],[3,1],[3,3],[4,4]],"edges":[[3,5,1],[4,5,3]],"bits":[1,1],"qs":[0,0,0,1,3,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[7],[7,8],[6]]},{"types":[[1,0],[1,0],[1,0],[3,2],[3,2],[4,4]],"edges":[[3,5,2],[4,5,2]],"bits":[0,1],"qs":[0,0,0,0,2,2],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[7],[7],[6]]},{"types":[[1,0],[1,0],[1,0],[3,2],[3,2],[4,4]],"edges":[[3,5,2],[4,5,2]],"bits":[1,0],"qs":[0,0,0,2,0,2],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[7],[7],[6]]},{"types":[[1,0],[1,0],[1,0],[3,2],[3,2],[4,4]],"edges":[[3,5,2],[4,5,2]],"bits":[1,1],"qs":[0,0,0,2,2,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[7],[7],[6]]},{"types":[[1,0],[1,0],[1,0],[5,4],[5,4]],"edges":[[3,4,4]],"bits":[1],"qs":[0,0,0,4,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[9,10,11,12,13],[5],[5]]},{"types":[[1,0],[1,0],[2,0],[2,2],[2,2],[5,4]],"edges":[[3,5,2],[4,5,2]],"bits":[1,1],"qs":[0,0,0,2,2,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[8],[8,9,10,11],[8,9,10,11],[5]]},{"types":[[1,0],[1,0],[2,0],[4,4],[5,4]],"edges":[[3,4,4]],"bits":[1],"qs":[0,0,0,4,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[8],[6],[5]]},{"types":[[1,0],[1,0],[2,1],[2,1],[2,2],[5,4]],"edges":[[2,5,1],[3,5,1],[4,5,2]],"bits":[1,1,1],"qs":[0,0,1,1,2,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[8,9,10],[8,9,10],[8,9,10,11],[5]]},{"types":[[1,0],[1,0],[2,1],[4,3],[5,4]],"edges":[[2,4,1],[3,4,3]],"bits":[1,1],"qs":[0,0,1,3,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[8,9,10],[6],[5]]},{"types":[[1,0],[1,0],[3,1],[3,3],[5,4]],"edges":[[2,4,1],[3,4,3]],"bits":[1,1],"qs":[0,0,1,3,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[7],[7,8],[5]]},{"types":[[1,0],[1,0],[3,1],[4,3],[4,4]],"edges":[[2,4,1],[3,4,3]],"bits":[1,1],"qs":[0,0,1,3,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[7],[6],[6]]},{"types":[[1,0],[1,0],[3,2],[3,2],[5,4]],"edges":[[2,4,2],[3,4,2]],"bits":[1,1],"qs":[0,0,2,2,4],"svals":[[9,10,11,12,13],[9,10,11,12,13],[7],[7],[5]]},{"types":[[1,0],[1,0],[3,2],[4,3],[4,3]],"edges":[[2,3,1],[2,4,1],[3,4,2]],"bits":[0,0,1],"qs":[0,0,0,2,2],"svals":[[9,10,11,12,13],[9,10,11,12,13],[7],[6],[6]]},{"types":[[1,0],[1,0],[3,2],[4,3],[4,3]],"edges":[[2,3,1],[2,4,1],[3,4,2]],"bits":[0,1,1],"qs":[0,0,1,2,3],"svals":[[9,10,11,12,13],[9,10,11,12,13],[7],[6],[6]]},{"types":[[1,0],[1,0],[3,2],[4,3],[4,3]],"edges":[[2,3,1],[2,4,1],[3,4,2]],"bits":[1,0,1],"qs":[0,0,1,3,2],"svals":[[9,10,11,12,13],[9,10,11,12,13],[7],[6],[6]]},{"types":[[1,0],[1,0],[3,2],[4,3],[4,3]],"edges":[[2,3,1],[2,4,1],[3,4,2]],"bits":[1,1,1],"qs":[0,0,2,3,3],"svals":[[9,10,11,12,13],[9,10,11,12,13],[7],[6],[6]]},{"types":[[1,0],[1,1],[3,3],[8,4]],"edges":[[1,3,1],[2,3,3]],"bits":[1,1],"qs":[0,1,3,4],"svals":[[9,10,11,12,13],[9,10,11,12,13,14,15,16,17],[7,8],[2]]},{"types":[[1,0],[2,0],[2,0],[4,4],[4,4]],"edges":[[3,4,4]],"bits":[1],"qs":[0,0,0,4,4],"svals":[[9,10,11,12,13],[8],[8],[6],[6]]},{"types":[[1,0],[2,0],[2,1],[3,3],[5,4]],"edges":[[2,4,1],[3,4,3]],"bits":[1,1],"qs":[0,0,1,3,4],"svals":[[9,10,11,12,13],[8],[8,9,10],[7,8],[5]]},{"types":[[1,0],[2,0],[2,2],[3,2],[5,4]],"edges":[[2,4,2],[3,4,2]],"bits":[1,1],"qs":[0,0,2,2,4],"svals":[[9,10,11,12,13],[8],[8,9,10,11],[7],[5]]},{"types":[[1,0],[2,0],[3,1],[3,3],[4,4]],"edges":[[2,4,1],[3,4,3]],"bits":[1,0],"qs":[0,0,1,0,1],"svals":[[9,10,11,12,13],[8],[7],[7],[6]]},{"types":[[1,0],[2,0],[3,1],[3,3],[4,4]],"edges":[[2,4,1],[3,4,3]],"bits":[1,1],"qs":[0,0,1,3,4],"svals":[[9,10,11,12,13],[8],[7],[7,8],[6]]},{"types":[[1,0],[2,0],[3,2],[3,2],[4,4]],"edges":[[2,4,2],[3,4,2]],"bits":[0,1],"qs":[0,0,0,2,2],"svals":[[9,10,11,12,13],[8],[7],[7],[6]]},{"types":[[1,0],[2,0],[3,2],[3,2],[4,4]],"edges":[[2,4,2],[3,4,2]],"bits":[1,0],"qs":[0,0,2,0,2],"svals":[[9,10,11,12,13],[8],[7],[7],[6]]},{"types":[[1,0],[2,0],[3,2],[3,2],[4,4]],"edges":[[2,4,2],[3,4,2]],"bits":[1,1],"qs":[0,0,2,2,4],"svals":[[9,10,11,12,13],[8],[7],[7],[6]]},{"types":[[1,0],[2,0],[5,4],[5,4]],"edges":[[2,3,4]],"bits":[1],"qs":[0,0,4,4],"svals":[[9,10,11,12,13],[8],[5],[5]]},{"types":[[1,0],[2,1],[2,1],[3,2],[5,4]],"edges":[[1,4,1],[2,4,1],[3,4,2]],"bits":[1,1,1],"qs":[0,1,1,2,4],"svals":[[9,10,11,12,13],[8,9,10],[8,9,10],[7],[5]]},{"types":[[1,0],[2,1],[2,2],[3,1],[5,4]],"edges":[[1,4,1],[2,4,2],[3,4,1]],"bits":[1,1,1],"qs":[0,1,2,1,4],"svals":[[9,10,11,12,13],[8,9,10],[8,9,10,11],[7],[5]]},{"types":[[1,0],[2,2],[2,2],[8,4]],"edges":[[1,3,2],[2,3,2]],"bits":[1,1],"qs":[0,2,2,4],"svals":[[9,10,11,12,13],[8,9,10,11],[8,9,10,11],[2]]},{"types":[[1,0],[3,1],[4,3],[5,4]],"edges":[[1,3,1],[2,3,3]],"bits":[1,1],"qs":[0,1,3,4],"svals":[[9,10,11,12,13],[7],[6],[5]]},{"types":[[1,0],[4,4],[8,4]],"edges":[[1,2,4]],"bits":[1],"qs":[0,4,4],"svals":[[9,10,11,12,13],[6],[2]]},{"types":[[1,1],[3,3],[9,4]],"edges":[[0,2,1],[1,2,3]],"bits":[0,1],"qs":[0,3,3],"svals":[[9,10,11,12,13,14,15,16],[7,8],[1]]},{"types":[[1,1],[4,3],[8,4]],"edges":[[0,2,1],[1,2,3]],"bits":[1,1],"qs":[1,3,4],"svals":[[9,10,11,12,13,14,15,16,17],[6],[2]]},{"types":[[2,0],[2,0],[2,2],[2,2],[5,4]],"edges":[[2,4,2],[3,4,2]],"bits":[1,1],"qs":[0,0,2,2,4],"svals":[[8],[8],[8,9,10,11],[8,9,10,11],[5]]},{"types":[[2,0],[2,0],[4,4],[5,4]],"edges":[[2,3,4]],"bits":[1],"qs":[0,0,4,4],"svals":[[8],[8],[6],[5]]},{"types":[[2,0],[2,1],[2,1],[2,2],[5,4]],"edges":[[1,4,1],[2,4,1],[3,4,2]],"bits":[1,1,1],"qs":[0,1,1,2,4],"svals":[[8],[8,9,10],[8,9,10],[8,9,10,11],[5]]},{"types":[[2,0],[2,1],[4,3],[5,4]],"edges":[[1,3,1],[2,3,3]],"bits":[1,1],"qs":[0,1,3,4],"svals":[[8],[8,9,10],[6],[5]]},{"types":[[2,0],[3,1],[3,3],[5,4]],"edges":[[1,3,1],[2,3,3]],"bits":[1,1],"qs":[0,1,3,4],"svals":[[8],[7],[7,8],[5]]},{"types":[[2,0],[3,1],[4,3],[4,4]],"edges":[[1,3,1],[2,3,3]],"bits":[1,1],"qs":[0,1,3,4],"svals":[[8],[7],[6],[6]]},{"types":[[2,0],[3,2],[3,2],[5,4]],"edges":[[1,3,2],[2,3,2]],"bits":[1,1],"qs":[0,2,2,4],"svals":[[8],[7],[7],[5]]},{"types":[[2,0],[3,2],[4,3],[4,3]],"edges":[[1,2,1],[1,3,1],[2,3,2]],"bits":[0,0,1],"qs":[0,0,2,2],"svals":[[8],[7],[6],[6]]},{"types":[[2,0],[3,2],[4,3],[4,3]],"edges":[[1,2,1],[1,3,1],[2,3,2]],"bits":[0,1,1],"qs":[0,1,2,3],"svals":[[8],[7],[6],[6]]},{"types":[[2,0],[3,2],[4,3],[4,3]],"edges":[[1,2,1],[1,3,1],[2,3,2]],"bits":[1,0,1],"qs":[0,1,3,2],"svals":[[8],[7],[6],[6]]},{"types":[[2,0],[3,2],[4,3],[4,3]],"edges":[[1,2,1],[1,3,1],[2,3,2]],"bits":[1,1,1],"qs":[0,2,3,3],"svals":[[8],[7],[6],[6]]},{"types":[[2,1],[2,1],[2,1],[2,1],[5,4]],"edges":[[0,4,1],[1,4,1],[2,4,1],[3,4,1]],"bits":[1,1,1,1],"qs":[1,1,1,1,4],"svals":[[8,9,10],[8,9,10],[8,9,10],[8,9,10],[5]]},{"types":[[2,1],[3,1],[3,2],[5,4]],"edges":[[0,3,1],[1,3,1],[2,3,2]],"bits":[1,1,1],"qs":[1,1,2,4],"svals":[[8,9,10],[7],[7],[5]]},{"types":[[2,1],[3,3],[8,4]],"edges":[[0,2,1],[1,2,3]],"bits":[1,1],"qs":[1,3,4],"svals":[[8,9,10],[7,8],[2]]},{"types":[[2,2],[3,1],[3,1],[5,4]],"edges":[[0,3,2],[1,3,1],[2,3,1]],"bits":[1,1,1],"qs":[2,1,1,4],"svals":[[8,9,10,11],[7],[7],[5]]},{"types":[[2,2],[3,2],[8,4]],"edges":[[0,2,2],[1,2,2]],"bits":[1,1],"qs":[2,2,4],"svals":[[8,9,10,11],[7],[2]]},{"types":[[3,1],[3,1],[3,2],[4,4]],"edges":[[0,3,1],[1,3,1],[2,3,2]],"bits":[1,1,0],"qs":[1,1,0,2],"svals":[[7],[7],[7],[6]]},{"types":[[3,1],[3,1],[3,2],[4,4]],"edges":[[0,3,1],[1,3,1],[2,3,2]],"bits":[1,1,1],"qs":[1,1,2,4],"svals":[[7],[7],[7],[6]]},{"types":[[4,4],[9,4]],"edges":[[0,1,4]],"bits":[1],"qs":[4,4],"svals":[[6],[1]]},{"types":[[5,4],[8,4]],"edges":[[0,1,4]],"bits":[1],"qs":[4,4],"svals":[[5],[2]]}],"records":[{"state":0,"family":"B","root":4,"labels":[["c",4],["b",0],["b",1],["b",2],["b",3],["b",5],["b",6],["b",7],["b",8],["P",4]],"matrix":[["1/2","0","0","0","0","0","0","0","0","1/2"],["0","71/10","-9/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","1/10"],["0","-9/10","71/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","1/10"],["0","-9/10","-9/10","71/10","-9/10","-1/2","-1/2","-1/2","-1/2","1/10"],["0","-9/10","-9/10","-9/10","71/10","-1/2","-1/2","-1/2","-1/2","1/10"],["0","-1/2","-1/2","-1/2","-1/2","25/4","-1/2","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","25/4","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","25/4","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","25/4","0"],["1/2","1/10","1/10","1/10","1/10","0","0","0","0","1/10"]],"counts":[1,1,1,1,1,1,1,1,1,1],"S":[0,9],"det":"-1/5","u":["-1","0","0","0","0","0","0","0","0","1"],"energy":"-2/5","norm":"2","rayleigh":"-1/5"},{"state":1,"family":"A","root":6,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",6]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":2,"family":"A","root":5,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",5]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":3,"family":"B","root":4,"labels":[["c",4],["b",0],["b",1],["b",2],["b",3],["b",5],["b",6],["b",7],["b",8],["P",4]],"matrix":[["1/2","0","0","0","0","0","0","0","0","1/2"],["0","71/10","-9/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","1/10"],["0","-9/10","71/10","-9/10","-9/10","-1/2","-1/2","-1/2","-1/2","1/10"],["0","-9/10","-9/10","71/10","-9/10","-1/2","-1/2","-1/2","-1/2","1/10"],["0","-9/10","-9/10","-9/10","71/10","-1/2","-1/2","-1/2","-1/2","1/10"],["0","-1/2","-1/2","-1/2","-1/2","25/4","-1/2","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","25/4","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","77/12","-5/6","1/6"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-5/6","77/12","1/6"],["1/2","1/10","1/10","1/10","1/10","0","0","1/6","1/6","-7/30"]],"counts":[1,1,1,1,1,1,1,1,1,1],"S":[9],"det":"-7/30","u":["0","0","0","0","0","0","0","0","0","1"],"energy":"-7/30","norm":"1","rayleigh":"-7/30"},{"state":4,"family":"A","root":5,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",5]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":5,"family":"A","root":5,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",5]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":6,"family":"A","root":3,"s":7,"labels":[["b",0],["b",7],["b",8],["Y",3]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":7,"family":"A","root":3,"s":7,"labels":[["b",0],["b",7],["b",8],["Y",3]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":8,"family":"A","root":3,"s":7,"labels":[["b",0],["b",1],["b",7],["Y",3]],"matrix":[["33/8","-17/8","-2","5/4"],["-17/8","33/8","-2","5/4"],["-2","-2","7/2","2"],["5/4","5/4","2","13"]],"counts":[1,1,1,7],"S":[0,1,2],"det":"-25/4","u":["1","1","1","0"],"energy":"-1/2","norm":"3","rayleigh":"-1/6"},{"state":9,"family":"A","root":4,"s":7,"labels":[["b",2],["b",3],["b",8],["Y",4]],"matrix":[["33/8","-17/8","-2","5/4"],["-17/8","33/8","-2","5/4"],["-2","-2","7/2","2"],["5/4","5/4","2","13"]],"counts":[1,1,1,7],"S":[0,1,2],"det":"-25/4","u":["1","1","1","0"],"energy":"-1/2","norm":"3","rayleigh":"-1/6"},{"state":10,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","1"],["0","31/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","73/10","-7/10","-1/2","-1/2","-1/2","-1/2","-7/10","-2/5"],["0","-1/2","-7/10","73/10","-1/2","-1/2","-1/2","-1/2","-7/10","-2/5"],["0","-1/2","-1/2","-1/2","37/6","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","37/6","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","37/6","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","27/4","-1/2","0"],["0","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","63/10","3/5"],["1","-1","-2/5","-2/5","1/3","1/3","1/3","0","3/5","69/20"]],"counts":[1,1,1,1,1,1,1,1,1,2],"S":[0,9],"det":"-11/80","u":["-1","0","0","0","0","0","0","0","0","1/4"],"energy":"-11/320","norm":"9/8","rayleigh":"-11/360"},{"state":11,"family":"A","root":3,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",7],["Y",3]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":12,"family":"A","root":5,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",5]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":13,"family":"A","root":4,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",4]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":14,"family":"A","root":5,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",5]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":15,"family":"A","root":4,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",4]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":16,"family":"A","root":2,"s":7,"labels":[["b",0],["b",6],["b",7],["Y",2]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":17,"family":"A","root":2,"s":7,"labels":[["b",0],["b",6],["b",7],["Y",2]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":18,"family":"A","root":4,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",4]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":19,"family":"A","root":2,"s":7,"labels":[["b",0],["b",1],["b",6],["Y",2]],"matrix":[["317/84","-7/3","-7/3","15/7"],["-7/3","317/84","-7/3","15/7"],["-7/3","-7/3","19/6","3"],["15/7","15/7","3","143/14"]],"counts":[1,1,1,7],"S":[0,1,2],"det":"-60591/1568","u":["1","1","121/196","0"],"energy":"-128623/76832","norm":"91473/38416","rayleigh":"-128623/182946"},{"state":20,"family":"A","root":2,"s":7,"labels":[["b",0],["b",1],["b",6],["Y",2]],"matrix":[["169/42","-25/12","-25/12","39/28"],["-25/12","53/12","-25/12","5/4"],["-25/12","-25/12","41/12","9/4"],["39/28","5/4","9/4","90/7"]],"counts":[1,1,1,7],"S":[0,1,2],"det":"-1483/168","u":["1","171/182","4513/4550","0"],"energy":"-6692779/10351250","norm":"29672647/10351250","rayleigh":"-6692779/29672647"},{"state":21,"family":"A","root":2,"s":7,"labels":[["b",0],["b",1],["b",6],["Y",2]],"matrix":[["53/12","-25/12","-25/12","5/4"],["-25/12","169/42","-25/12","39/28"],["-25/12","-25/12","41/12","9/4"],["5/4","39/28","9/4","90/7"]],"counts":[1,1,1,7],"S":[0,1,2],"det":"-1483/168","u":["171/182","1","4513/4550","0"],"energy":"-6692779/10351250","norm":"29672647/10351250","rayleigh":"-6692779/29672647"},{"state":22,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","1"],["0","22/3","-2/3","-2/3","-1/2","-1/2","-1/2","-1/2","-2/3","-1/3"],["0","-2/3","22/3","-2/3","-1/2","-1/2","-1/2","-1/2","-2/3","-1/3"],["0","-2/3","-2/3","22/3","-1/2","-1/2","-1/2","-1/2","-2/3","-1/3"],["0","-1/2","-1/2","-1/2","37/6","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","37/6","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","27/4","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","27/4","-1/2","0"],["0","-2/3","-2/3","-2/3","-1/2","-1/2","-1/2","-1/2","19/3","2/3"],["1","-1/3","-1/3","-1/3","1/3","1/3","0","0","2/3","35/12"]],"counts":[1,1,1,1,1,1,1,1,1,2],"S":[0,9],"det":"-13/48","u":["-1","0","0","0","0","0","0","0","0","1/4"],"energy":"-13/192","norm":"9/8","rayleigh":"-13/216"},{"state":23,"family":"A","root":3,"s":2,"labels":[["b",0],["b",1],["b",2],["b",3],["b",5],["b",6],["b",7],["b",8],["Y",3]],"matrix":[["257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","8/9"],["-1/9","-1/9","-1/9","-1/9","8/9","8/9","8/9","8/9","7/18"]],"counts":[1,1,1,1,1,1,1,1,2],"S":[0,1,2,3,4,5,6,8],"det":"-2063175705/32768","u":["-52/1037","-52/1037","-52/1037","-52/1037","-640/3111","-640/3111","-640/3111","0","1"],"energy":"-285/2074","norm":"6894262/3226107","rayleigh":"-886635/13788524"},{"state":24,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","1"],["0","31/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","31/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","31/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","-1/2","-1/2","37/6","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","25/4","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-3/4","25/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","25/4","-3/4","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-3/4","25/4","1/2"],["1","-1","-1","-1","1/3","1/2","1/2","1/2","1/2","25/6"]],"counts":[1,1,1,1,1,1,1,1,1,2],"S":[0,1,2,9],"det":"-209/128","u":["-1","1/29","1/29","0","0","0","0","0","0","1/4"],"energy":"-19/2784","norm":"7585/6728","rayleigh":"-551/91020"},{"state":25,"family":"A","root":4,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",4]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":26,"family":"A","root":4,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",4]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":27,"family":"A","root":2,"s":7,"labels":[["b",0],["b",7],["b",8],["Y",2]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":28,"family":"A","root":2,"s":7,"labels":[["b",0],["b",7],["b",8],["Y",2]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":29,"family":"A","root":2,"s":7,"labels":[["b",0],["b",1],["b",7],["Y",2]],"matrix":[["33/8","-17/8","-2","5/4"],["-17/8","33/8","-2","5/4"],["-2","-2","7/2","2"],["5/4","5/4","2","13"]],"counts":[1,1,1,7],"S":[0,1,2],"det":"-25/4","u":["1","1","1","0"],"energy":"-1/2","norm":"3","rayleigh":"-1/6"},{"state":30,"family":"A","root":3,"s":7,"labels":[["b",2],["b",3],["b",8],["Y",3]],"matrix":[["33/8","-17/8","-2","5/4"],["-17/8","33/8","-2","5/4"],["-2","-2","7/2","2"],["5/4","5/4","2","13"]],"counts":[1,1,1,7],"S":[0,1,2],"det":"-25/4","u":["1","1","1","0"],"energy":"-1/2","norm":"3","rayleigh":"-1/6"},{"state":31,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","1"],["0","31/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1"],["0","-1/2","73/10","-7/10","-1/2","-1/2","-1/2","-1/2","-7/10","-2/5"],["0","-1/2","-7/10","73/10","-1/2","-1/2","-1/2","-1/2","-7/10","-2/5"],["0","-1/2","-1/2","-1/2","37/6","-1/2","-1/2","-1/2","-1/2","1/3"],["0","-1/2","-1/2","-1/2","-1/2","25/4","-3/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-3/4","25/4","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","27/4","-1/2","0"],["0","-1/2","-7/10","-7/10","-1/2","-1/2","-1/2","-1/2","63/10","3/5"],["1","-1","-2/5","-2/5","1/3","1/2","1/2","0","3/5","187/60"]],"counts":[1,1,1,1,1,1,1,1,1,2],"S":[0,9],"det":"-53/240","u":["-1","0","0","0","0","0","0","0","0","1/4"],"energy":"-53/960","norm":"9/8","rayleigh":"-53/1080"},{"state":32,"family":"A","root":2,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",7],["Y",2]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":33,"family":"A","root":4,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",4]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":34,"family":"A","root":3,"s":7,"labels":[["b",3],["b",6],["b",7],["Y",3]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":35,"family":"A","root":3,"s":2,"labels":[["b",0],["b",1],["b",2],["b",3],["b",5],["b",6],["b",7],["b",8],["Y",3]],"matrix":[["257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","8/9"],["-1/9","-1/9","-1/9","-1/9","8/9","8/9","8/9","8/9","7/18"]],"counts":[1,1,1,1,1,1,1,1,2],"S":[0,1,2,3,4,5,6,8],"det":"-2063175705/32768","u":["-52/1037","-52/1037","-52/1037","-52/1037","-640/3111","-640/3111","-640/3111","0","1"],"energy":"-285/2074","norm":"6894262/3226107","rayleigh":"-886635/13788524"},{"state":36,"family":"A","root":1,"s":7,"labels":[["b",0],["b",5],["b",6],["Y",1]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":37,"family":"A","root":2,"s":2,"labels":[["b",0],["b",1],["b",2],["b",3],["b",5],["b",6],["b",7],["b",8],["Y",2]],"matrix":[["257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","8/9"],["-1/9","-1/9","-1/9","-1/9","8/9","8/9","8/9","8/9","7/18"]],"counts":[1,1,1,1,1,1,1,1,2],"S":[0,1,2,3,4,5,6,8],"det":"-2063175705/32768","u":["-52/1037","-52/1037","-52/1037","-52/1037","-640/3111","-640/3111","-640/3111","0","1"],"energy":"-285/2074","norm":"6894262/3226107","rayleigh":"-886635/13788524"},{"state":38,"family":"A","root":0,"s":9,"labels":[["b",0],["Y",0]],"matrix":[["-7/4","5/2"],["5/2","49/2"]],"counts":[1,9],"S":[0],"det":"-7/4","u":["1","0"],"energy":"-7/4","norm":"1","rayleigh":"-7/4"},{"state":38,"family":"A","root":0,"s":10,"labels":[["b",0],["Y",0]],"matrix":[["-2","3"],["3","32"]],"counts":[1,10],"S":[0],"det":"-2","u":["1","0"],"energy":"-2","norm":"1","rayleigh":"-2"},{"state":38,"family":"A","root":0,"s":11,"labels":[["b",0],["Y",0]],"matrix":[["-9/4","7/2"],["7/2","151/4"]],"counts":[1,11],"S":[0],"det":"-9/4","u":["1","0"],"energy":"-9/4","norm":"1","rayleigh":"-9/4"},{"state":38,"family":"A","root":0,"s":12,"labels":[["b",0],["Y",0]],"matrix":[["-5/2","4"],["4","44"]],"counts":[1,12],"S":[0],"det":"-5/2","u":["1","0"],"energy":"-5/2","norm":"1","rayleigh":"-5/2"},{"state":38,"family":"A","root":0,"s":13,"labels":[["b",0],["Y",0]],"matrix":[["-11/4","9/2"],["9/2","203/4"]],"counts":[1,13],"S":[0],"det":"-11/4","u":["1","0"],"energy":"-11/4","norm":"1","rayleigh":"-11/4"},{"state":38,"family":"A","root":0,"s":14,"labels":[["b",0],["Y",0]],"matrix":[["-3","5"],["5","58"]],"counts":[1,14],"S":[0],"det":"-3","u":["1","0"],"energy":"-3","norm":"1","rayleigh":"-3"},{"state":38,"family":"A","root":0,"s":15,"labels":[["b",0],["Y",0]],"matrix":[["-13/4","11/2"],["11/2","263/4"]],"counts":[1,15],"S":[0],"det":"-13/4","u":["1","0"],"energy":"-13/4","norm":"1","rayleigh":"-13/4"},{"state":38,"family":"A","root":0,"s":16,"labels":[["b",0],["Y",0]],"matrix":[["-7/2","6"],["6","74"]],"counts":[1,16],"S":[0],"det":"-7/2","u":["1","0"],"energy":"-7/2","norm":"1","rayleigh":"-7/2"},{"state":39,"family":"A","root":2,"s":2,"labels":[["b",0],["b",1],["b",2],["b",3],["b",5],["b",6],["b",7],["b",8],["Y",2]],"matrix":[["257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","8/9"],["-1/9","-1/9","-1/9","-1/9","8/9","8/9","8/9","8/9","7/18"]],"counts":[1,1,1,1,1,1,1,1,2],"S":[0,1,2,3,4,5,6,8],"det":"-2063175705/32768","u":["-52/1037","-52/1037","-52/1037","-52/1037","-640/3111","-640/3111","-640/3111","0","1"],"energy":"-285/2074","norm":"6894262/3226107","rayleigh":"-886635/13788524"},{"state":40,"family":"A","root":4,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",4]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":41,"family":"A","root":3,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",3]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":42,"family":"A","root":4,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",4]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":43,"family":"A","root":3,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",3]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":44,"family":"A","root":1,"s":7,"labels":[["b",0],["b",6],["b",7],["Y",1]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":45,"family":"A","root":1,"s":7,"labels":[["b",0],["b",6],["b",7],["Y",1]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":46,"family":"A","root":3,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",3]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":47,"family":"A","root":1,"s":7,"labels":[["b",0],["b",1],["b",6],["Y",1]],"matrix":[["317/84","-7/3","-7/3","15/7"],["-7/3","317/84","-7/3","15/7"],["-7/3","-7/3","19/6","3"],["15/7","15/7","3","143/14"]],"counts":[1,1,1,7],"S":[0,1,2],"det":"-60591/1568","u":["1","1","121/196","0"],"energy":"-128623/76832","norm":"91473/38416","rayleigh":"-128623/182946"},{"state":48,"family":"A","root":1,"s":7,"labels":[["b",0],["b",1],["b",6],["Y",1]],"matrix":[["169/42","-25/12","-25/12","39/28"],["-25/12","53/12","-25/12","5/4"],["-25/12","-25/12","41/12","9/4"],["39/28","5/4","9/4","90/7"]],"counts":[1,1,1,7],"S":[0,1,2],"det":"-1483/168","u":["1","171/182","4513/4550","0"],"energy":"-6692779/10351250","norm":"29672647/10351250","rayleigh":"-6692779/29672647"},{"state":49,"family":"A","root":1,"s":7,"labels":[["b",0],["b",1],["b",6],["Y",1]],"matrix":[["53/12","-25/12","-25/12","5/4"],["-25/12","169/42","-25/12","39/28"],["-25/12","-25/12","41/12","9/4"],["5/4","39/28","9/4","90/7"]],"counts":[1,1,1,7],"S":[0,1,2],"det":"-1483/168","u":["171/182","1","4513/4550","0"],"energy":"-6692779/10351250","norm":"29672647/10351250","rayleigh":"-6692779/29672647"},{"state":50,"family":"B","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["P",0]],"matrix":[["1/4","0","0","0","0","0","0","0","0","1"],["0","22/3","-2/3","-2/3","-1/2","-1/2","-1/2","-1/2","-2/3","-1/3"],["0","-2/3","22/3","-2/3","-1/2","-1/2","-1/2","-1/2","-2/3","-1/3"],["0","-2/3","-2/3","22/3","-1/2","-1/2","-1/2","-1/2","-2/3","-1/3"],["0","-1/2","-1/2","-1/2","25/4","-3/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-3/4","25/4","-1/2","-1/2","-1/2","1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","27/4","-1/2","-1/2","0"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","27/4","-1/2","0"],["0","-2/3","-2/3","-2/3","-1/2","-1/2","-1/2","-1/2","19/3","2/3"],["1","-1/3","-1/3","-1/3","1/2","1/2","0","0","2/3","31/12"]],"counts":[1,1,1,1,1,1,1,1,1,2],"S":[0,9],"det":"-17/48","u":["-1","0","0","0","0","0","0","0","0","1/4"],"energy":"-17/192","norm":"9/8","rayleigh":"-17/216"},{"state":51,"family":"A","root":4,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",8],["Y",4]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"},{"state":52,"family":"A","root":1,"s":7,"labels":[["b",1],["b",5],["b",6],["Y",1]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":53,"family":"A","root":2,"s":2,"labels":[["b",0],["b",1],["b",2],["b",3],["b",5],["b",6],["b",7],["b",8],["Y",2]],"matrix":[["257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","8/9"],["-1/9","-1/9","-1/9","-1/9","8/9","8/9","8/9","8/9","7/18"]],"counts":[1,1,1,1,1,1,1,1,2],"S":[0,1,2,3,4,5,6,8],"det":"-2063175705/32768","u":["-52/1037","-52/1037","-52/1037","-52/1037","-640/3111","-640/3111","-640/3111","0","1"],"energy":"-285/2074","norm":"6894262/3226107","rayleigh":"-886635/13788524"},{"state":54,"family":"A","root":1,"s":7,"labels":[["b",2],["b",4],["b",5],["Y",1]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":55,"family":"A","root":2,"s":2,"labels":[["b",0],["b",1],["b",2],["b",3],["b",5],["b",6],["b",7],["b",8],["Y",2]],"matrix":[["257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","257/36","-11/18","-11/18","-11/18","-11/18","-1/9"],["-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","-11/18","8/9"],["-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","-11/18","221/36","8/9"],["-1/9","-1/9","-1/9","-1/9","8/9","8/9","8/9","8/9","7/18"]],"counts":[1,1,1,1,1,1,1,1,2],"S":[0,1,2,3,4,5,6,8],"det":"-2063175705/32768","u":["-52/1037","-52/1037","-52/1037","-52/1037","-640/3111","-640/3111","-640/3111","0","1"],"energy":"-285/2074","norm":"6894262/3226107","rayleigh":"-886635/13788524"},{"state":56,"family":"A","root":0,"s":7,"labels":[["b",0],["b",4],["b",5],["Y",0]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":57,"family":"A","root":0,"s":7,"labels":[["b",0],["b",4],["b",5],["Y",0]],"matrix":[["93/20","-37/20","-37/20","11/20"],["-37/20","73/20","-37/20","31/20"],["-37/20","-37/20","73/20","31/20"],["11/20","31/20","31/20","141/10"]],"counts":[1,1,1,7],"S":[0,1,2,3],"det":"-13541/320","u":["-269/329","-1","-1","61/329"],"energy":"-75091/432964","norm":"314890/108241","rayleigh":"-75091/1259560"},{"state":58,"adj":[[0,1],[1,0]],"svals":[6,1],"wp":[[[0],5]],"family":"C","root":0,"labels":[["c",0],["b",1],["b",2],["b",3],["b",4],["b",5],["b",6],["b",7],["b",8],["z",0],["z",1]],"matrix":[["1/4","0","0","0","0","0","0","0","0","1/2","1/2"],["0","31/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","31/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","31/4","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2"],["0","-1/2","-1/2","-1/2","27/4","-1/2","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","27/4","-1/2","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","27/4","-1/2","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","27/4","-1/2","1/2","-1/2"],["0","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","27/4","1/2","-1/2"],["1/2","-1/2","-1/2","-1/2","1/2","1/2","1/2","1/2","1/2","5/4","-1/2"],["1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","-1/2","15/2"]],"counts":[1,1,1,1,1,1,1,1,1,1,1],"S":[0,1,2,3,4,5,6,7,8,9],"det":"-57767175675/1048576","u":["-1","3/151","3/151","3/151","-7/151","-7/151","-7/151","-7/151","-7/151","1/2","0"],"energy":"-25/2416","norm":"115093/91204","rayleigh":"-3775/460372"},{"state":59,"family":"A","root":0,"s":5,"labels":[["b",0],["b",1],["b",2],["b",3],["b",4],["Y",0]],"matrix":[["35/6","-7/6","-7/6","-7/6","-7/6","5/6"],["-7/6","35/6","-7/6","-7/6","-7/6","5/6"],["-7/6","-7/6","35/6","-7/6","-7/6","5/6"],["-7/6","-7/6","-7/6","35/6","-7/6","5/6"],["-7/6","-7/6","-7/6","-7/6","29/6","11/6"],["5/6","5/6","5/6","5/6","11/6","35/6"]],"counts":[1,1,1,1,1,5],"S":[0,1,2,3,4,5],"det":"-1029/2","u":["-37/49","-37/49","-37/49","-37/49","-1","5/7"],"energy":"-45/343","norm":"14002/2401","rayleigh":"-315/14002"}],"unresolved":[]}

==> anc/Appendix_B/check_certificates.py <==
"""Independent arithmetic check of all saved certificates.
Recomputes determinants by integer Bareiss elimination, not the LDL procedure
used in matching_verify.py. Also recomputes every rational quadratic value.
"""
from fractions import Fraction as F
from pathlib import Path
import json, math
OUT=Path(__file__).resolve().parent

def energy(M,u):
    return sum((u[i]*M[i][j]*u[j] for i in range(len(u)) for j in range(len(u))),F(0))


def bareiss_det(M):
    if not M:return F(1)
    d=1
    for row in M:
        for x in row:d=math.lcm(d,F(x).denominator)
    A=[[int(F(x)*d) for x in row] for row in M];n=len(A);last=1;sign=1
    for k in range(n-1):
        if A[k][k]==0:
            p=next((i for i in range(k+1,n) if A[i][k]),None)
            if p is None:return F(0)
            A[k],A[p]=A[p],A[k];sign=-sign
        piv=A[k][k]
        for i in range(k+1,n):
            for j in range(k+1,n):
                v=A[i][j]*piv-A[i][k]*A[k][j]
                assert v%last==0
                A[i][j]=v//last
        for i in range(k+1,n):A[i][k]=0
        last=piv
    return F(sign*A[-1][-1],d**n)

def record_audit():
    total=0
    for f in sorted(OUT.glob('certificates_*.json')):
        data=json.load(open(f))
        for r in data['records']:
            M=[[F(x) for x in row] for row in r['matrix']];S=r['S'];v=[F(x) for x in r['u']]
            minor=[[M[i][j] for j in S] for i in S]
            assert bareiss_det(minor)==F(r['det'])<0
            assert energy(M,v)==F(r['energy'])<0
            assert sum(F(c)*x*x for c,x in zip(r['counts'],v))==F(r['norm'])
            assert F(r['energy'])/F(r['norm'])==F(r['rayleigh'])
            assert max(map(abs,v))==1
            total+=1
    print('Independent Bareiss determinant and vector audit:',total,'certificates passed.',flush=True)

if __name__ == "__main__": record_audit()


==> anc/Appendix_B/check_certificates.wl <==
(* Arithmetic audit of the saved certificate matrices. *)
ClearAll[readRat, checkRecord, checkFile, dir, paths];
readRat[s_String] := If[StringMatchQ[s, RegularExpression["-?[0-9]+(/[0-9]+)?"]], ToExpression[s, InputForm], Throw["Invalid rational input"]];
checkRecord[r_Association] := Module[{m, ix, u, val, norm},
  m = Map[readRat, r["matrix"], {2}];
  ix = r["S"] + 1;
  u = readRat /@ r["u"];
  val = u . m . u;
  norm = Total[r["counts"] u^2];
  TrueQ[Det[m[[ix, ix]]] == readRat[r["det"]] < 0 &&
    val == readRat[r["energy"]] < 0 &&
    norm == readRat[r["norm"]] > 0 &&
    val/norm == readRat[r["rayleigh"]]]
];
checkFile[p_String] := Module[{d = Import[p, "RawJSON"]},
  d["unresolved"] === {} && AllTrue[d["records"], checkRecord]
];
dir = If[StringQ[$InputFileName] && StringLength[$InputFileName] > 0,
  DirectoryName[$InputFileName], NotebookDirectory[]];
paths = FileNames["certificates_*.json", dir];
Catch[Length[paths] == 14 && AllTrue[paths, checkFile]]


==> anc/Appendix_B/matching_construction_notes.tex <==
\documentclass[11pt]{article}
\usepackage{amsmath,amssymb,amsthm}
\usepackage[margin=1in]{geometry}
\newtheorem{lemma}{Lemma}
\newcommand{\one}{\mathbf 1}
\newcommand{\R}{\mathbb R}
\title{Construction and verification of the small-matching certificates}
\author{}
\date{}
\begin{document}
\maketitle

These notes specify the matrices used by \texttt{matching\_verify.py}.
They replace the second-stage certificate calculations, rather than assigning
interpretations to the numbers in the old table. The normalization is
\[
M_v=\frac12J-\frac{d(v)-3}{4}I+L(G[N(v)])+
\sum_{w\in N_2(v)}\left(\frac34\operatorname{Diag}(\one_{I_w})-
\frac{\one_{I_w}\one_{I_w}^{\mathsf T}}{|I_w|}\right),
\qquad I_w=N(w)\cap N(v).
\]
Here $L$ is the graph Laplacian and $I,J$ are the identity and all-ones
matrices. All indicator columns below are unnormalized.

\section{The first-stage states}

We use the matching-case notation of the manuscript. Thus $B=\{b_1,\ldots,
b_\kappa\}$ and $C=\{c_1,\ldots,c_\kappa\}$ are cliques joined by the
matching $b_ic_i$, and $P_i=N(b_i)\setminus(B\cup\{c_i\})$ has size
$1+\varepsilon_i$, where $\varepsilon_i\in\{0,1\}$. Put
$E_B=\sum_i\varepsilon_i$. The minimum degree is $\kappa+1$.
The corresponding excess $\varphi_i$ at $c_i$ satisfies
$\varphi_i\in\{0,1\}$ and $\varepsilon_i+\varphi_i\leq1$.
Let $Z=\{z_1,\ldots,z_m\}$ consist of the vertices in $L\setminus B$
with a neighbor in $B$. Write $r_i=|N(z_i)\cap B|$,
$x_i=\sum_{b_\ell\sim z_i}\varepsilon_\ell$, and
$s_i=|N(z_i)\setminus B|$.

For $\kappa=1$, the assumption $E_B>0$ is already impossible after
interchanging the shores, since $E_B\leq\lfloor\kappa/2\rfloor=0$.
The verifier therefore considers $2\leq\kappa\leq12$ and
$1\leq E_B\leq\lfloor\kappa/2\rfloor$. A first-stage state consists
of a nondecreasing list of pairs $(r_i,x_i)$, symmetric multiplicities
$\mu_{ij}$, and bits $a_{ij}$ on the pairs with $\mu_{ij}>0$, subject to
\[
\begin{gathered}
1\leq r_i\leq\kappa,\quad 0\leq x_i\leq\min\{r_i,E_B\},\quad
\sum_i r_i=\kappa+E_B,\quad\sum_i x_i=2E_B,\\
\mu_{ii}=0,\quad \mu_{ij}=\mu_{ji}\in\mathbb Z_{\geq0},\quad
\sum_j\mu_{ij}=x_i,\quad
\mu_{ij}>0\ \Longrightarrow\ 7(r_i+r_j)\geq4\kappa+42-8E_B.
\end{gathered}
\]
The multiplicity $\mu_{ij}$ counts the indices $\ell$ with
$P_\ell=\{z_i,z_j\}$. The bit $a_{ij}$ specifies the adjacency of
$z_i,z_j$. Set $q_i=\sum_j\mu_{ij}a_{ij}$ and
$c_i=|\{j:\mu_{ij}>0,\ a_{ij}=1\}|$. Define
\[
\begin{aligned}
\Psi(r,s,x,q)={}&\left(q+\frac{r(\kappa-r-E_B+x)}{r+1}
+\frac{2r(E_B-x)}{r+2}+\frac{(x-q)s}{s+1}\right)
\left(1+\frac rs\right)^2\\
&-\frac14\left(r(\kappa+s-2)+x-q+
\frac{r^2}{s^2}\bigl(s(\kappa+r-2)-q\bigr)\right).
\end{aligned}
\]
The state is retained if every set
$\mathcal S_i=\{s\in\mathbb Z:\max\{\kappa+1-r_i,c_i\}\leq s\leq199,
\ \Psi(r_i,s,x_i,q_i)\geq0\}$ is nonempty.

For completeness, the cutoff is not a numerical truncation. In an actual
configuration, $\kappa-r_i-E_B+x_i\geq0$. For $s\geq200$, the first
parenthesis in $\Psi$ is at most $\kappa-r+E_B\leq17$; its contribution
is less than $20$. The term $r(\kappa+s-2)/4$ is at least $50$, and
the other subtracted terms are nonnegative. Hence $\Psi<0$.

The incidence sets $P_\ell$ can be reconstructed without another search:
use $\mu_{ij}$ copies of $\{z_i,z_j\}$ for every $i<j$, followed by
$r_i-x_i$ copies of $\{z_i\}$ for every $i$. Their total number is
$\kappa$. This fixes the labels of $B$ used in the certificate files;
any actual incidence system differs only by a permutation of $B$.

For later upper bounds put $a^+_{ij}=a_{ij}$ on the specified pairs and
$a^+_{ij}=1$ on every unspecified pair $i\ne j$, with $a^+_{ii}=0$.
Then every completion satisfies $a_{ij}^{\rm actual}\leq a^+_{ij}$.

\section{One upper-matrix construction}

Fix a root $v$ and partition $N(v)=H\sqcup A$, with $a=|A|>0$.
Restrict the test vectors to those with value $u_h$ at $h\in H$ and a
common value $t$ on $A$. Let $T$ be the corresponding extension matrix,
whose columns are the unit coordinate vectors on $H$ and $\one_A$.
The edges in $G[H]$ and the numbers $b_h=|N(h)\cap A|$ are retained.
For each second neighbor $w$ with $J_w=N(w)\cap H\ne\varnothing$, retain
$J_w$ and an upper bound $\bar t_w\geq |N(w)\cap A|$. Suppose also that
$\alpha_0\leq e(A,N_2(v))$. Define the symmetric matrix $Q$ by
\begin{equation}\label{eq:upper-matrix}
\begin{aligned}
(u,t)^{\mathsf T}Q(u,t)={}&
\frac12\left(\sum_{h\in H}u_h+at\right)^2
-\frac{d(v)-3}{4}\left(\sum_{h\in H}u_h^2+at^2\right)\\
&+\sum_{hh'\in E(G[H])}(u_h-u_{h'})^2
+\sum_{h\in H}b_h(u_h-t)^2-\frac{\alpha_0}{4}t^2\\
&+\sum_{w:J_w\ne\varnothing}
\left[\frac34\sum_{h\in J_w}u_h^2+\bar t_wt^2
-\frac{(\sum_{h\in J_w}u_h+\bar t_wt)^2}{|J_w|+\bar t_w}\right].
\end{aligned}
\end{equation}
Repeated profiles in the last sum are counted with their multiplicities.
If $A=\varnothing$, the last coordinate is omitted and the usual formula
for $M_v$ is used.

\begin{lemma}\label{lem:upper}
The matrix in \eqref{eq:upper-matrix} satisfies
$Q\succeq T^{\mathsf T}M_vT$.
\end{lemma}
\begin{proof}
Edges within $A$ contribute zero on these test vectors. A profile meeting
only $A$ contributes $-|I_w|t^2/4$. Combining these terms with the
$A$-incidences of all other profiles gives the last sum in
\eqref{eq:upper-matrix}, initially with the actual values
$t_w=|N(w)\cap A|$ and $\alpha=e(A,N_2(v))$. For fixed nonempty $J$,
the derivative with respect to $b\geq0$ of
$b t^2-(\sum_{h\in J}u_h+bt)^2/(|J|+b)$ is
$(|J|t-\sum_{h\in J}u_h)^2/(|J|+b)^2\geq0$.
Replacing $t_w$ by $\bar t_w$ and $\alpha$ by $\alpha_0$ therefore
increases the quadratic form for every $(u,t)$.
\end{proof}

A negative principal determinant of $Q$ excludes the configuration:
$M_v\succeq0$ would imply $T^{\mathsf T}M_vT\succeq0$, and therefore
$Q\succeq0$. This argument does not assert determinant monotonicity.
The verifier additionally saves a rational vector $u$ with
$u^{\mathsf T}Qu<0$ for every recorded matrix.

\section{The four uses of the construction}

The letters A--D here are the \texttt{family} field in the data files.
They are not additional graph-theoretic terminology needed in the manuscript.

\paragraph{A: a root $z_i$, with $H=X_i$ and $A=Y_i$.}
Here $X_i=N(z_i)\cap B$ and $|Y_i|=s\in\mathcal S_i$.
The graph on $X_i$ is complete. For $b_\ell\in X_i$, the value of
$b_{b_\ell}$ is the specified bit for its other endpoint if
$|P_\ell|=2$, and zero otherwise. The nonempty $H$-profiles are:
$c_\ell$, with $J=\{b_\ell\}$ and $\bar t=0$;
each $b_\ell\notin X_i$, with $J=X_i$ and
$\bar t=\sum_{j:z_j\in P_\ell}a^+_{ij}$; and
each nonadjacent $z_j$ with $\mu_{ij}>0$, with $J=X_i\cap X_j$ and
$\bar t=\min\{s,\max\mathcal S_j\}$.
We take $\alpha_0=\max\{0,s(\kappa-s+1)-q_i\}$, since
$e(Y_i,N_2(z_i))\geq s\kappa-q_i-2e(Y_i)$ and
$2e(Y_i)\leq s(s-1)$.
If this matrix has a negative principal determinant for every
$s\in\mathcal S_i$, the whole first-stage state is excluded.
The coordinate order is $b_\ell\in X_i$ in increasing index order,
followed by the common $Y_i$ coordinate.

\paragraph{B: a root $b_\ell$, with $H=(B\setminus\{b_\ell\})\cup\{c_\ell\}$ and $A=P_\ell$.}
The graph on $B\setminus\{b_\ell\}$ is complete and $c_\ell$ is isolated
in $G[H]$. We have $b_{c_\ell}=0$ and
$b_{b_j}=|P_j\cap P_\ell|$. The nonempty $H$-profiles are
$c_j$ for $j\ne\ell$, with $J=\{c_\ell,b_j\}$ and $\bar t=0$;
one opposite-shore neighbor of $c_\ell$, with $J=\{c_\ell\}$ and
$\bar t=0$; and each $z_i\notin P_\ell$, with $J=X_i$ and
$\bar t=\sum_{j:z_j\in P_\ell}a^+_{ij}$.
If $\varphi_\ell=1$, its extra singleton profile contributes
$-u_{c_\ell}^2/4$ and is omitted, which preserves an upper bound.
Set $\alpha_0=\sum_{j:z_j\in P_\ell}\min\mathcal S_j-2e(P_\ell)$.
The edge within $P_\ell$, when this set has size two, is specified by
one of the bits. This lower bound follows from
$e(P_\ell,N_2(b_\ell))=\sum_{z_j\in P_\ell}s_j-2e(P_\ell)$.
The coordinate order is $c_\ell$, then $b_j$ for $j\ne\ell$ in increasing
order, then the common $P_\ell$ coordinate.

\paragraph{Refinement before C and D.}
For a state not excluded by A or B, choose every unspecified adjacency
within $Z$ and every $s_i\in\mathcal S_i$ with $s_i\geq d_{G[Z]}(z_i)$.
Put $\sigma_i=s_i-d_{G[Z]}(z_i)$. Let $W$ be the vertices outside
$B\cup Z$ adjacent to $Z$. Such vertices have no neighbor in $B$.
For each nonempty $I\subseteq\{1,\ldots,m\}$, let $m_I$ be the number
of vertices $w\in W$ with $N(w)\cap Z=\{z_i:i\in I\}$.
Enumerate all nonnegative integers $m_I$ with
$\sum_{I\ni i}m_I=\sigma_i$. These are finitely many, and every actual
configuration determines one of them. Edges within $W$, and neighbors
beyond $B\cup C\cup Z\cup W$, are not enumerated.

\paragraph{C: the full matrix at $b_\ell$.}
The refined data determine every second-neighbor profile at $b_\ell$.
Use the full matrix, again setting $\varphi_\ell=0$ for an upper bound.
Besides the opposite-shore profiles already described in B, the profiles
are $X_i\cup(N(z_i)\cap P_\ell)$ for $z_i\notin P_\ell$, and
$\{z_i\in P_\ell:i\in I\}$ with multiplicity $m_I$ for each $I$.
Empty profiles are omitted. The coordinate order is $c_\ell$, the other
$B$ vertices in increasing order, and the vertices in $P_\ell$ in their
recorded order. In particular, at an index with $\varepsilon_\ell=1$,
this is $M_{b_\ell}$ itself.

\paragraph{D: a root $z_i$, with $H=X_i\cup(Y_i\cap Z)$ and $A=Y_i\cap W$.}
The refined data determine $G[H]$ and all $b_h$.
Write $K=\{j:z_j\in Y_i\cap Z\}$ and
$a=\sum_{I\ni i}m_I$. The profiles are:
$c_\ell$ with $b_\ell\in X_i$, with $J=\{b_\ell\}$ and $\bar t=0$;
$b_\ell\notin X_i$, with $J=X_i\cup(P_\ell\cap Y_i)$ and $\bar t=0$;
$z_j\notin\{z_i\}\cup Y_i$, with
$J=(X_i\cap X_j)\cup(N(z_j)\cap Y_i\cap Z)$ and
$\bar t=\sum_{I\ni i,j}m_I$; and, with multiplicity $m_I$, every
$I$ not containing $i$ for which $I\cap K\ne\varnothing$, with
$J=\{z_j:j\in I\cap K\}$ and $\bar t=a$.
Profiles with empty $J$ have already been absorbed in the $\alpha_0$ term.
We use
\[
\alpha_0=\sum_{I\ni i}m_I
\max\{\kappa+1-a-|I\cap K|,\ |I|-1-|I\cap K|,\ 0\}.
\]
For a vertex of $A$ with support $I$, its number of second-neighbor
incidences is at least the first term by minimum degree and
$d_A(w)\leq a-1$, and at least the second term from its prescribed
neighbors in $Z\setminus(\{z_i\}\cup Y_i)$.
Any further unrecorded second neighbor can meet only $A$, not $H$,
and is covered by the same incidence bound.
The coordinate order is $X_i$ in increasing $B$ index order, then
$Y_i\cap Z$ in increasing index order, then the common $A$ coordinate;
the last coordinate is omitted if $a=0$.

\section{The records and their check}

The program processes A, B, C, D in that order, stopping on a branch
once an obstruction has been found. In A it tests every member of
$\mathcal S_i$ before excluding a state. In B the single matrix bounds
all the unspecified degrees and adjacencies. For C and D it enumerates
all the refinements just described. Thus no realization of a retained
first-stage state is omitted. Positive semidefiniteness is tested by
rational symmetric elimination. If a Schur-complement diagonal is
negative, the preceding positive pivots and that coordinate give a
negative principal determinant. If a zero diagonal has a nonzero
off-diagonal entry, adjoining those two coordinates gives determinant
$-b^2$ times the preceding positive pivot product. Otherwise positive
pivots are eliminated until the remaining matrix is zero.

Each JSON record stores its first-stage state index, the construction
family, the root, the additional parameters if any, the entire matrix
$Q$, a nonempty principal index set $S$, $\det Q[S]$, and a rational
negative vector. Indices in the files start at zero. A label
\texttt{["b",l]}, \texttt{["c",l]}, or \texttt{["z",i]} denotes one
coordinate; \texttt{["Y",i]}, \texttt{["P",l]}, and
\texttt{["w",-1]} denote the common coordinates described above.
The \texttt{counts} field gives the number of original coordinates in
each group; it is used for the squared norm of the extended vector.

The verifier checks all $36$ pairs with
$2\leq\kappa\leq12$ and $1\leq E_B\leq\lfloor\kappa/2\rfloor$.
The pairs $(2,1)$, $(3,1)$, and $(4,1)$ have no retained first-stage
state. The pair $(4,2)$ contributes three first-stage states and four
certificate records. Altogether the verifier produces 2,916 first-stage
states and 4,571 certificate records, with no unresolved branch. The separate program
\texttt{check\_certificates.py} recomputes every saved determinant by
integer Bareiss elimination and checks every saved quadratic value.
The output summary gives, for each pair, the largest recorded negative
principal determinant and the largest order of the selected principal
submatrices. The maximum is over the certificates selected by this
verifier; it is not asserted to be an optimal bound over all possible
certificates.

\end{document}


==> anc/Appendix_B/matching_verify.py <==
"""Reproducible finite verification for 2 <= kappa <= 12.

Run with Python 3: python matching_verify.py
All arithmetic used by this verifier is integer or fractions.Fraction arithmetic.
The mathematical upper-matrix constructions are specified in
matching_construction_notes.tex. This program does not assume the old table's
certificate values. It generates matrices and negative principal minors anew.
"""
from fractions import Fraction as F
from functools import lru_cache
from itertools import product, combinations
from pathlib import Path
import json, time, math
OUT=Path(__file__).resolve().parent


def psi_num(n,E,r,s,x,q):
    A=(q*(r+1)*(r+2)*(s+1)+r*(n-r-E+x)*(r+2)*(s+1)
       +2*r*(E-x)*(r+1)*(s+1)+(x-q)*s*(r+1)*(r+2))
    return 4*A*(s+r)**2-(r+1)*(r+2)*(s+1)*((r*(n+s-2)+x-q)*s*s+r*r*(s*(n+r-2)-q))

def psi(n,E,r,s,x,q):
    return F(psi_num(n,E,r,s,x,q),4*(r+1)*(r+2)*(s+1)*s*s)

@lru_cache(None)
def svals(n,E,r,x,q):
    return tuple(s for s in range(n+1-r,200) if psi_num(n,E,r,s,x,q)>=0)

@lru_cache(None)
def types_avail(n,E):
    return tuple((r,x) for r in range(1,n+1) for x in range(min(r,E)+1) if svals(n,E,r,x,x))

def type_lists(n,E):
    ts=types_avail(n,E)
    def rec(start,sr,sx,cur):
        if sr==0 and sx==0:
            yield tuple(cur); return
        for j in range(start,len(ts)):
            r,x=ts[j]
            if r>sr: break
            if x>sx: continue
            if sr-r < sx-x: continue
            yield from rec(j,sr-r,sx-x,cur+[ts[j]])
    yield from rec(0,n+E,2*E,[])

def pairings(n,E,types):
    rr=[t[0] for t in types]; xx=tuple(t[1] for t in types); m=len(rr)
    def rec(rem,edges):
        ix=next((i for i,x in enumerate(rem) if x),None)
        if ix is None:
            yield tuple(edges); return
        js=[j for j in range(ix+1,m) if rem[j]>0 and 7*(rr[ix]+rr[j])>=4*n+42-8*E]
        if sum(rem[j] for j in js)<rem[ix]: return
        for alloc in product(*(range(min(rem[j],rem[ix])+1) for j in js)):
            if sum(alloc)!=rem[ix]: continue
            nxt=list(rem); nxt[ix]=0
            es=list(edges)
            for j,a in zip(js,alloc):
                nxt[j]-=a
                if a: es.append((ix,j,a))
            if max(nxt,default=0)>sum(nxt)//2: continue
            yield from rec(tuple(nxt),es)
    yield from rec(xx,[])

def stage1(n,E):
    for ts in type_lists(n,E):
        m=len(ts)
        for es in pairings(n,E,ts):
            for bits in product((0,1),repeat=len(es)):
                qs=[0]*m; cs=[0]*m
                for (i,j,mu),b in zip(es,bits):
                    if b:
                        qs[i]+=mu; qs[j]+=mu; cs[i]+=1; cs[j]+=1
                sv=[tuple(s for s in svals(n,E,r,x,q) if s>=c) for (r,x),q,c in zip(ts,qs,cs)]
                if all(sv): yield {'types':ts,'edges':es,'bits':bits,'qs':tuple(qs),'svals':tuple(sv)}

def stage2_completions(st):
    ts=st['types']; m=len(ts)
    fixed={tuple(e[:2]):b for e,b in zip(st['edges'],st['bits'])}
    free=[ij for ij in combinations(range(m),2) if ij not in fixed]
    for bits in product((0,1),repeat=len(free)):
        adj=[[0]*m for _ in range(m)]
        for (i,j),b in list(fixed.items())+list(zip(free,bits)): adj[i][j]=adj[j][i]=b
        sv=[tuple(s for s in ss if s>=sum(a)) for ss,a in zip(st['svals'],adj)]
        if not all(sv): continue
        for ss in product(*sv):
            yield adj,ss

def rows_from_state(st):
    ts=st['types']; rows=[]
    for i,j,mu in st['edges']:
        rows.extend([(i,j)]*mu)
    for i,(r,x) in enumerate(ts): rows.extend([(i,)]*(r-x))
    return rows

def adj_upper(st):
    m=len(st['types']); a=[[int(i!=j) for j in range(m)] for i in range(m)]
    for (i,j,mu),bit in zip(st['edges'],st['bits']): a[i][j]=a[j][i]=bit
    return a

def fmatrix(n): return [[F(0) for _ in range(n)] for _ in range(n)]

def add_outer(M,vec,scale):
    inds=[i for i,v in enumerate(vec) if v]
    for i in inds:
        for j in inds: M[i][j]+=scale*vec[i]*vec[j]

def add_profile(M,vec,mult=1):
    # vec values are counts under disjoint-indicator-column compression
    kk=sum(vec)
    if kk==0: return
    for i,v in enumerate(vec): M[i][i]+=F(3*mult*v,4)
    add_outer(M,vec,-F(mult,kk))

def add_edge(M,i,j,mult=1):
    if i==j:return
    M[i][i]+=mult;M[j][j]+=mult;M[i][j]-=mult;M[j][i]-=mult

def broot_compressed_upper(n,E,st,l):
    rows=rows_from_state(st); P=rows[l]; ts=st['types']; h=len(P); d=n+h
    # coords c_l, all b_j j!=l, P with constant value
    js=[j for j in range(n) if j!=l]; bpos={j:i+1 for i,j in enumerate(js)}; ip=n
    M=fmatrix(n+1); counts=[1]*n+[h]
    add_outer(M,counts,F(1,2))
    for j,cnt in enumerate(counts): M[j][j]-=F((d-3)*cnt,4)
    for j,k in combinations(js,2): add_edge(M,bpos[j],bpos[k])
    for j in js:
        c=sum(i in rows[j] for i in P)
        add_edge(M,bpos[j],ip,c)
        # c_j profile
        v=[0]*(n+1);v[0]=v[bpos[j]]=1;add_profile(M,v)
    # opposite cap singleton; phi_l=0 is exact on double, upper on ordinary
    M[0][0]-=F(1,4)
    a=adj_upper(st)
    ssum=sum(min(st['svals'][i]) for i in P)
    ttotal=0
    for i,(r,x) in enumerate(ts):
        if i in P:continue
        v=[int(i in rows[j]) for j in js]
        t=sum(a[i][k] for k in P)
        ttotal+=t
        add_profile(M,[0]+v+[t])
    internal=sum(a[i][j] for i,j in combinations(P,2))
    M[ip][ip]-=F(ssum-2*internal-ttotal,4)
    return M

def cap_XY_upper(n,E,st,i,s):
    rows=rows_from_state(st);r,x=st['types'][i];a=adj_upper(st)
    X=[l for l,row in enumerate(rows) if i in row];q=st['qs'][i];k=r+1
    M=fmatrix(k);counts=[1]*r+[s]
    add_outer(M,counts,F(1,2))
    for j,cnt in enumerate(counts):M[j][j]-=F((r+s-3)*cnt,4)
    for j,t in combinations(range(r),2):add_edge(M,j,t)
    for j,l in enumerate(X):
        M[j][j]-=F(1,4)
        v=next((z for z in rows[l] if z!=i),None)
        if v is not None and a[i][v]:add_edge(M,j,r)
    for l,row in enumerate(rows):
        if i in row:continue
        t=sum(a[i][j] for j in row)
        add_profile(M,[1]*r+[t]);M[r][r]+=F(t,4)
    for j,(rj,xj) in enumerate(st['types']):
        if j==i or a[i][j]:continue
        vec=[int(j in rows[l]) for l in X];mu=sum(vec)
        if not mu:continue
        t=min(s,max(st['svals'][j]))
        add_profile(M,vec+[t]);M[r][r]+=F(t,4)
    alpha=max(0,s*(n-s+1)-q)
    M[r][r]-=F(alpha,4)
    return M

def wprofiles(sig):
    # enumerate counts of vertices outside Z with each nonempty neighbourhood in Z
    m=len(sig); subsets=[tuple(i for i in range(m) if (mask>>i)&1) for mask in range(1,1<<m)]
    # order multis first then single to enforce residual degrees uniquely
    multis=sorted([I for I in subsets if len(I)>1],key=lambda I:(-len(I),I))
    def rec(k,rem,cnts):
        if k==len(multis):
            yield tuple(cnts+[((i,),a) for i,a in enumerate(rem) if a]);return
        I=multis[k]
        for a in range(min(rem[i] for i in I)+1):
            nr=list(rem)
            for i in I:nr[i]-=a
            yield from rec(k+1,nr,cnts+([(I,a)] if a else []))
    yield from rec(0,list(sig),[])

def broot_matrix(n,E,st,l,adj,ss,wp):
    rows=rows_from_state(st); P=rows[l]; h=len(P); d=n+h;ts=st['types']
    js=[j for j in range(n) if j!=l]; bpos={j:i+1 for i,j in enumerate(js)};ppos={z:n+i for i,z in enumerate(P)}
    M=fmatrix(d)
    add_outer(M,[1]*d,F(1,2))
    for k in range(d):M[k][k]-=F(d-3,4)
    for j,k in combinations(js,2):add_edge(M,bpos[j],bpos[k])
    for j in js:
        for z in P:
            if z in rows[j]:add_edge(M,bpos[j],ppos[z])
        v=[0]*d;v[0]=v[bpos[j]]=1;add_profile(M,v)
    for i,j in combinations(P,2):
        if adj[i][j]:add_edge(M,ppos[i],ppos[j])
    M[0][0]-=F(1,4) # c_l unique cap neighbour when eps_l=1; upper for eps_l=0
    for i,(r,x) in enumerate(ts):
        if i in P:continue
        v=[0]+[int(i in rows[j]) for j in js]+[adj[i][z] for z in P]
        add_profile(M,v)
    for I,a in wp:
        v=[0]*n+[int(z in I) for z in P]
        add_profile(M,v,a)
    return M

def cap_upper_matrix(n,E,st,i,adj,ss,wp):
    # compression: X_i individual, adjacent Z individual, W-neighbours one common value
    rows=rows_from_state(st);ts=st['types'];m=len(ts)
    X=[l for l,row in enumerate(rows) if i in row]
    Y1=[j for j in range(m) if adj[i][j]]
    W0=[(I,a) for I,a in wp if i in I]
    h0=sum(a for I,a in W0)
    assert h0+len(Y1)==ss[i]
    r=len(X);s=ss[i];d=r+s
    # omit last compressed coord when W0 is empty
    labels=[('b',l) for l in X]+[('z',j) for j in Y1]+([('w',-1)] if h0 else [])
    pos={v:j for j,v in enumerate(labels)};k=len(labels);M=fmatrix(k)
    counts=[1]*(r+len(Y1))+([h0] if h0 else [])
    add_outer(M,counts,F(1,2))
    for j,cnt in enumerate(counts):M[j][j]-=F((d-3)*cnt,4)
    for l,t in combinations(X,2):add_edge(M,pos['b',l],pos['b',t])
    for l in X:
        for j in Y1:
            if j in rows[l]:add_edge(M,pos['b',l],pos['z',j])
    for j,t in combinations(Y1,2):
        if adj[j][t]:add_edge(M,pos['z',j],pos['z',t])
    if h0:
        for j in Y1:
            a=sum(a for I,a in W0 if j in I)
            add_edge(M,pos['z',j],pos['w',-1],a)
    # c_l profiles singletons on b_l
    for l in X:M[pos['b',l]][pos['b',l]]-=F(1,4)
    # outside B profiles all X plus their known Y1 neighbours
    for l,row in enumerate(rows):
        if l in X:continue
        v=[1]*r+[int(j in row) for j in Y1]+([0] if h0 else [])
        add_profile(M,v)
    # outside Z profiles exact on compressed coords
    knownAlpha=0
    for j in range(m):
        if j==i or j in Y1:continue
        t=sum(a for I,a in W0 if j in I)
        v=[int(j in rows[l]) for l in X]+[adj[j][j1] for j1 in Y1]+([t] if h0 else [])
        add_profile(M,v)
        if h0:
            M[-1][-1]+=F(t,4) # compensate; subtract all W second incidences once
        knownAlpha+=t
    # outside W profiles nonempty on Y1, optional W0 adjacencies t<=h0
    for I,a in wp:
        if i in I:continue
        core=[0]*r+[int(j in I) for j in Y1]
        if sum(core)==0:continue
        t=h0
        v=core+([t] if h0 else [])
        add_profile(M,v,a)
        if h0:M[-1][-1]+=F(a*t,4)
    if h0:
        # minimum second incidences from W0, with their internal graph completed to clique
        # alpha >= sum max(n+1-h0 - |I cap Y1|, |I|-1-|I cap Y1|)
        alpha=sum(a*max(n+1-h0-sum(j in I for j in Y1),len(I)-1-sum(j in I for j in Y1),0) for I,a in W0)
        M[-1][-1]-=F(alpha,4)
    return M,labels

def ldl_certificate(matrix):
    n=len(matrix); A=[[F(v) for v in row] for row in matrix]
    T=[[F(i==j) for j in range(n)] for i in range(n)]
    active=list(range(n)); pivots=[]; prodp=F(1)
    while active:
        for i in active:
            if A[i][i]<0:
                return {'S':pivots+[i], 'det':prodp*A[i][i],
                        'u':[row[i] for row in T]}
        for i in active:
            if A[i][i]==0:
                j=next((j for j in active if A[i][j]!=0),None)
                if j is not None:
                    b=A[i][j];t=-b/(A[j][j]+abs(b))
                    return {'S':pivots+[i,j], 'det':-prodp*b*b,
                            'u':[row[i]+t*row[j] for row in T]}
        p=next((i for i in active if A[i][i]>0),None)
        if p is None:return None
        diag=A[p][p];rest=[i for i in active if i!=p]
        for i in rest:
            mul=A[p][i]/diag
            for h in range(n):T[h][i]-=mul*T[h][p]
        for ii,i in enumerate(rest):
            for j in rest[ii:]:
                A[i][j]-=A[i][p]*A[p][j]/diag
                A[j][i]=A[i][j]
        pivots.append(p);prodp*=diag;active=rest
    return None

def energy(M,u):
    return sum((u[i]*M[i][j]*u[j] for i in range(len(u)) for j in range(len(u))),F(0))

def certify(M,counts):
    c=ldl_certificate(M)
    if c is None:return None
    sc=max(abs(x) for x in c['u']);u=[x/sc for x in c['u']]
    v=energy(M,u)
    norm=sum((w*x*x for w,x in zip(counts,u)),F(0))
    assert v<0 and norm>0
    c.update(u=u,energy=v,norm=norm,rayleigh=v/norm)
    return c

def jsonable(o):
    if isinstance(o,F):return str(o)
    if isinstance(o,(tuple,list)):return [jsonable(v) for v in o]
    if isinstance(o,dict):return {k:jsonable(v) for k,v in o.items()}
    return o

def run_pair(n,E):
    sts=list(stage1(n,E));records=[];unresolved=[]
    for stid,st in enumerate(sts):
        found=False;ts=st['types'];rows=rows_from_state(st)
        # A: cap root, individual B neighbours, all cap neighbours constant.
        for i,(r,x) in enumerate(ts):
            temp=[]
            for s in st['svals'][i]:
                M=cap_XY_upper(n,E,st,i,s);counts=[1]*r+[s]
                c=certify(M,counts)
                if c is None:break
                temp.append({'state':stid,'family':'A','root':i,'s':s,
                             'labels': [('b',l) for l,row in enumerate(rows) if i in row]+[('Y',i)],
                             'matrix':M,'counts':counts,**c})
            else:
                records.extend(temp);found=True;break
        if found:continue
        # B: B root, P_l assigned one common coordinate.
        seen=set()
        for l,P in enumerate(rows):
            if P in seen:continue
            seen.add(P)
            M=broot_compressed_upper(n,E,st,l);counts=[1]*n+[len(P)]
            c=certify(M,counts)
            if c:
                records.append({'state':stid,'family':'B','root':l,
                                'labels': [('c',l)]+[('b',j) for j in range(n) if j!=l]+[('P',l)],
                                'matrix':M,'counts':counts,**c})
                found=True;break
        if found:continue
        # C,D: enumerate the remaining Z adjacencies, s values, and W incidences.
        for adj,ss in stage2_completions(st):
            sig=[s-sum(a) for s,a in zip(ss,adj)]
            for wp in wprofiles(sig):
                found=False;seen=set()
                info={'state':stid,'adj':adj,'svals':ss,'wp':wp}
                for l,P in enumerate(rows):
                    if P in seen:continue
                    seen.add(P)
                    M=broot_matrix(n,E,st,l,adj,ss,wp);counts=[1]*len(M)
                    c=certify(M,counts)
                    if c:
                        records.append({**info,'family':'C','root':l,
                                        'labels': [('c',l)]+[('b',j) for j in range(n) if j!=l]+[('z',i) for i in P],
                                        'matrix':M,'counts':counts,**c})
                        found=True;break
                if found:continue
                for i in range(len(ts)):
                    M,labels=cap_upper_matrix(n,E,st,i,adj,ss,wp)
                    counts=[sum(a for I,a in wp if i in I) if lab[0]=='w' else 1 for lab in labels]
                    c=certify(M,counts)
                    if c:
                        records.append({**info,'family':'D','root':i,'labels':labels,
                                        'matrix':M,'counts':counts,**c})
                        found=True;break
                if not found:unresolved.append(info)
    return sts,records,unresolved

def main():
    data={};summaries=[]
    checked=0
    for n in range(2,13):
        for E in range(1,n//2+1):
            checked+=1
            start=time.time();sts,records,unresolved=run_pair(n,E)
            if not sts:continue
            fams=sorted(set(r['family'] for r in records))
            md=max(r['det'] for r in records);me=max(r['energy'] for r in records);mr=max(r['rayleigh'] for r in records)
            from collections import Counter
            summary={'n':n,'E':E,'states':len(sts),'records':len(records),'families':dict(Counter(r['family'] for r in records)),
                     'max_order':max(len(r['S']) for r in records),'max_det':md,'max_energy':me,'max_rayleigh':mr,'unresolved':len(unresolved)}
            print(jsonable(summary),'seconds',round(time.time()-start,3),flush=True)
            data[f'{n},{E}']={'states':sts,'records':records,'unresolved':unresolved}
            summaries.append(summary)
            with open(OUT/f'certificates_{n}_{E}.json','w') as f:json.dump(jsonable(data[f'{n},{E}']),f,separators=(',',':'))
    json.dump(jsonable(summaries),open(OUT/'summary.json','w'),indent=2)
    assert all(s['unresolved']==0 for s in summaries)
    print(f'All {checked} parameter pairs checked. No unresolved configuration.',flush=True)

if __name__ == "__main__": main()


==> anc/Appendix_B/summary.json <==
[
  {
    "n": 4,
    "E": 2,
    "states": 3,
    "records": 4,
    "families": {
      "B": 2,
      "A": 2
    },
    "max_order": 4,
    "max_det": "-1/4",
    "max_energy": "-3/200",
    "max_rayleigh": "-6/451",
    "unresolved": 0
  },
  {
    "n": 5,
    "E": 2,
    "states": 2,
    "records": 20,
    "families": {
      "C": 20
    },
    "max_order": 7,
    "max_det": "-1/16",
    "max_energy": "-72265237/7087619344",
    "max_rayleigh": "-72265237/8028236500",
    "unresolved": 0
  },
  {
    "n": 6,
    "E": 2,
    "states": 3,
    "records": 8,
    "families": {
      "C": 4,
      "A": 1,
      "D": 3
    },
    "max_order": 6,
    "max_det": "-3/16",
    "max_energy": "-5/31",
    "max_rayleigh": "-155/2479",
    "unresolved": 0
  },
  {
    "n": 6,
    "E": 3,
    "states": 68,
    "records": 228,
    "families": {
      "B": 21,
      "A": 185,
      "C": 12,
      "D": 10
    },
    "max_order": 8,
    "max_det": "-1/64",
    "max_energy": "-1/6976",
    "max_rayleigh": "-109/857872",
    "unresolved": 0
  },
  {
    "n": 7,
    "E": 2,
    "states": 1,
    "records": 1,
    "families": {
      "A": 1
    },
    "max_order": 5,
    "max_det": "-225929/2560",
    "max_energy": "-174229/438048",
    "max_rayleigh": "-174229/2214984",
    "unresolved": 0
  },
  {
    "n": 7,
    "E": 3,
    "states": 40,
    "records": 105,
    "families": {
      "A": 80,
      "B": 15,
      "C": 3,
      "D": 7
    },
    "max_order": 5,
    "max_det": "-1/48",
    "max_energy": "-1/192",
    "max_rayleigh": "-1/216",
    "unresolved": 0
  },
  {
    "n": 8,
    "E": 3,
    "states": 3,
    "records": 4,
    "families": {
      "B": 2,
      "C": 2
    },
    "max_order": 4,
    "max_det": "-1/8",
    "max_energy": "-11/1248",
    "max_rayleigh": "-143/18300",
    "unresolved": 0
  },
  {
    "n": 8,
    "E": 4,
    "states": 809,
    "records": 2042,
    "families": {
      "A": 1388,
      "B": 245,
      "C": 403,
      "D": 6
    },
    "max_order": 10,
    "max_det": "-1/48",
    "max_energy": "-5/10176",
    "max_rayleigh": "-53/121652",
    "unresolved": 0
  },
  {
    "n": 9,
    "E": 3,
    "states": 1,
    "records": 1,
    "families": {
      "A": 1
    },
    "max_order": 9,
    "max_det": "-211288",
    "max_energy": "-11/204",
    "max_rayleigh": "-561/10952",
    "unresolved": 0
  },
  {
    "n": 9,
    "E": 4,
    "states": 60,
    "records": 67,
    "families": {
      "B": 7,
      "A": 59,
      "C": 1
    },
    "max_order": 10,
    "max_det": "-11/80",
    "max_energy": "-19/2784",
    "max_rayleigh": "-551/91020",
    "unresolved": 0
  },
  {
    "n": 10,
    "E": 4,
    "states": 6,
    "records": 13,
    "families": {
      "A": 13
    },
    "max_order": 5,
    "max_det": "-9/4",
    "max_energy": "-2/49",
    "max_rayleigh": "-8/401",
    "unresolved": 0
  },
  {
    "n": 10,
    "E": 5,
    "states": 1572,
    "records": 1705,
    "families": {
      "B": 126,
      "A": 1578,
      "D": 1
    },
    "max_order": 11,
    "max_det": "-1/48",
    "max_energy": "-4175/27542112",
    "max_rayleigh": "-4303455/32015858047",
    "unresolved": 0
  },
  {
    "n": 11,
    "E": 5,
    "states": 2,
    "records": 11,
    "families": {
      "A": 11
    },
    "max_order": 2,
    "max_det": "-9/4",
    "max_energy": "-1235/841",
    "max_rayleigh": "-1235/941",
    "unresolved": 0
  },
  {
    "n": 12,
    "E": 6,
    "states": 346,
    "records": 362,
    "families": {
      "B": 40,
      "A": 322
    },
    "max_order": 3,
    "max_det": "-2/5",
    "max_energy": "-1/10",
    "max_rayleigh": "-4/45",
    "unresolved": 0
  }
]

==> anc/Appendix_B/verification_log.txt <==
{'n': 4, 'E': 2, 'states': 3, 'records': 4, 'families': {'B': 2, 'A': 2}, 'max_order': 4, 'max_det': '-1/4', 'max_energy': '-3/200', 'max_rayleigh': '-6/451', 'unresolved': 0} seconds 0.003
{'n': 5, 'E': 2, 'states': 2, 'records': 20, 'families': {'C': 20}, 'max_order': 7, 'max_det': '-1/16', 'max_energy': '-72265237/7087619344', 'max_rayleigh': '-72265237/8028236500', 'unresolved': 0} seconds 0.017
{'n': 6, 'E': 2, 'states': 3, 'records': 8, 'families': {'C': 4, 'A': 1, 'D': 3}, 'max_order': 6, 'max_det': '-3/16', 'max_energy': '-5/31', 'max_rayleigh': '-155/2479', 'unresolved': 0} seconds 0.02
{'n': 6, 'E': 3, 'states': 68, 'records': 228, 'families': {'B': 21, 'A': 185, 'C': 12, 'D': 10}, 'max_order': 8, 'max_det': '-1/64', 'max_energy': '-1/6976', 'max_rayleigh': '-109/857872', 'unresolved': 0} seconds 0.123
{'n': 7, 'E': 2, 'states': 1, 'records': 1, 'families': {'A': 1}, 'max_order': 5, 'max_det': '-225929/2560', 'max_energy': '-174229/438048', 'max_rayleigh': '-174229/2214984', 'unresolved': 0} seconds 0.003
{'n': 7, 'E': 3, 'states': 40, 'records': 105, 'families': {'A': 80, 'B': 15, 'C': 3, 'D': 7}, 'max_order': 5, 'max_det': '-1/48', 'max_energy': '-1/192', 'max_rayleigh': '-1/216', 'unresolved': 0} seconds 0.096
{'n': 8, 'E': 3, 'states': 3, 'records': 4, 'families': {'B': 2, 'C': 2}, 'max_order': 4, 'max_det': '-1/8', 'max_energy': '-11/1248', 'max_rayleigh': '-143/18300', 'unresolved': 0} seconds 0.03
{'n': 8, 'E': 4, 'states': 809, 'records': 2042, 'families': {'A': 1388, 'B': 245, 'C': 403, 'D': 6}, 'max_order': 10, 'max_det': '-1/48', 'max_energy': '-5/10176', 'max_rayleigh': '-53/121652', 'unresolved': 0} seconds 1.841
{'n': 9, 'E': 3, 'states': 1, 'records': 1, 'families': {'A': 1}, 'max_order': 9, 'max_det': '-211288', 'max_energy': '-11/204', 'max_rayleigh': '-561/10952', 'unresolved': 0} seconds 0.006
{'n': 9, 'E': 4, 'states': 60, 'records': 67, 'families': {'B': 7, 'A': 59, 'C': 1}, 'max_order': 10, 'max_det': '-11/80', 'max_energy': '-19/2784', 'max_rayleigh': '-551/91020', 'unresolved': 0} seconds 0.103
{'n': 10, 'E': 4, 'states': 6, 'records': 13, 'families': {'A': 13}, 'max_order': 5, 'max_det': '-9/4', 'max_energy': '-2/49', 'max_rayleigh': '-8/401', 'unresolved': 0} seconds 0.012
{'n': 10, 'E': 5, 'states': 1572, 'records': 1705, 'families': {'B': 126, 'A': 1578, 'D': 1}, 'max_order': 11, 'max_det': '-1/48', 'max_energy': '-4175/27542112', 'max_rayleigh': '-4303455/32015858047', 'unresolved': 0} seconds 1.778
{'n': 11, 'E': 5, 'states': 2, 'records': 11, 'families': {'A': 11}, 'max_order': 2, 'max_det': '-9/4', 'max_energy': '-1235/841', 'max_rayleigh': '-1235/941', 'unresolved': 0} seconds 0.011
{'n': 12, 'E': 6, 'states': 346, 'records': 362, 'families': {'B': 40, 'A': 322}, 'max_order': 3, 'max_det': '-2/5', 'max_energy': '-1/10', 'max_rayleigh': '-4/45', 'unresolved': 0} seconds 0.709
All 36 parameter pairs checked. No unresolved configuration.
Independent Bareiss determinant and vector audit: 4571 certificates passed.

